5d/6d DE instantons from trivalent gluing of web diagrams

We propose a new prescription for computing the Nekrasov partition functions of five-dimensional theories with eight supercharges realized by gauging non-perturbative flavor symmetries of three five-dimensional superconformal field theories. The topological vertex formalism gives a way to compute the partition functions of the matter theories with flavor instanton backgrounds, and the gauging is achieved by summing over Young diagrams. We apply the prescription to calculate the Nekrasov partition functions of various five-dimensional gauge theories such as $\mathrm{SO}(2N)$ gauge theories with or without hypermultiplets in the vector representation and also pure $E_6, E_7, E_8$ gauge theories. Furthermore, the technique can be applied to computations of the Nekrasov partition functions of five-dimensional theories which arise from circle compactifications of six-dimensional minimal superconformal field theories characterized by the gauge groups $\mathrm{SU}(3), \mathrm{SO}(8), E_6, E_7, E_8$. We exemplify our method by comparing some of the obtained partition functions with known results and find perfect agreement. We also present a prescription of extending the gluing rule to the refined topological vertex.

==> anc/Unrefined_submit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    246941,       6846]
NotebookOptionsPosition[    239652,       6615]
NotebookOutlinePosition[    240291,       6640]
CellTagsIndexPosition[    240208,       6635]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["5d/6d DE instantons from trivalent gluing of web\n\
diagrams (supplementary note)", "Title"]], "Chapter",
 CellChangeTimes->{{3.697483040466277*^9, 3.6974830672872677`*^9}}],

Cell["by Hirotaka Hayashi, Kantaro Ohmori", "Chapter",
 CellChangeTimes->{{3.6974831018419228`*^9, 3.697483112041107*^9}}],

Cell[CellGroupData[{

Cell[TextData[ButtonBox["arXiv:1702.07263",
 BaseStyle->"Hyperlink",
 ButtonData->{
   URL["https://arxiv.org/abs/1702.07263"], None},
 ButtonNote->"https://arxiv.org/abs/1702.07263"]], "Chapter",
 CellChangeTimes->{{3.697483130465254*^9, 3.697483157292563*^9}, {
  3.697566195324974*^9, 3.697566195331469*^9}}],

Cell["\<\
In this Mathematica notebook, we demonstrate computation related to section 3 \
and 4 in the main paper. Namely, we are going to implement Eq (3.25), and its \
generalization to other 5d N=1 pure gauge theories, and to compare them with \
the 1-instanton Hilbert Series Eq (B.16).
Here and in the following, the equation number is that of the paper (version \
2).
This notebook also provide unrefined topological vertex calculations of \
elliptic genera of 6d O(-4,-6,-8,-12) theories (but do not any comparison).\
\>", "Text",
 CellChangeTimes->{{3.697483167832531*^9, 3.6974832294793673`*^9}, {
  3.697489997634267*^9, 3.697490003178216*^9}, {3.697490040632079*^9, 
  3.697490094485268*^9}, {3.6974901284651747`*^9, 3.6974901487582693`*^9}, {
  3.6974961434766073`*^9, 3.697496214846095*^9}, {3.697496583313324*^9, 
  3.697496588781623*^9}, {3.6978041609717913`*^9, 3.697804175055264*^9}, {
  3.6978043029186163`*^9, 3.697804354420496*^9}, {3.698060847716198*^9, 
  3.698060866190838*^9}}],

Cell["\<\
A reader do not need to read to sub(sub)sections marked with **, if he/she is \
not interested in the implementation itself. The subsubsection marked with \
single * is also somehow technical.\
\>", "Text",
 CellChangeTimes->{{3.697573889859706*^9, 3.697573921499934*^9}, {
  3.697574121886491*^9, 3.697574135324279*^9}, {3.697738625409769*^9, 
  3.6977386379202843`*^9}, {3.697738811242515*^9, 3.697739006962544*^9}, {
  3.697804139744381*^9, 3.6978041403867807`*^9}, {3.697808344010187*^9, 
  3.697808383907302*^9}}],

Cell[CellGroupData[{

Cell["Necessary packages:", "Subsubsection",
 CellChangeTimes->{{3.697495461085075*^9, 3.697495487201651*^9}, {
  3.69749691581986*^9, 3.697496917138116*^9}}],

Cell[TextData[{
 "We need an package SchurFunction, which can be obtained at ",
 ButtonBox["https://github.com/kantohm11/SchurFs.",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://github.com/kantohm11/SchurFs"], None},
  ButtonNote->"https://github.com/kantohm11/SchurFs"]
}], "Text",
 CellChangeTimes->{{3.697490170535569*^9, 3.697490197632409*^9}, {
  3.697566071291416*^9, 3.6975661494657307`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<packages\>\""}], 
      "}"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "\"\<SchurFunction`\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.689472334421853*^9, 3.689472423561049*^9}, {
   3.689472462329598*^9, 3.689472464534865*^9}, {3.689474273382923*^9, 
   3.689474277167574*^9}, 3.689624003751093*^9, {3.689624853387113*^9, 
   3.68962487641476*^9}, {3.6897110699288054`*^9, 3.689711079097187*^9}, {
   3.697490163838359*^9, 3.697490164214415*^9}, 3.69749028082255*^9, 
   3.6974969105036907`*^9}],

Cell[TextData[{
 "Also you need Mathematica application LieART: ",
 ButtonBox["https://lieart.hepforge.org/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://lieart.hepforge.org/"], None},
  ButtonNote->"https://lieart.hepforge.org/"]
}], "Text",
 CellChangeTimes->{{3.697490218087453*^9, 3.697490253809094*^9}, {
  3.697566163097157*^9, 3.6975661631005*^9}, {3.697738332198251*^9, 
  3.697738338403376*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<LieART`\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.697490301473152*^9, 3.697490308043674*^9}, 
   3.6974969123535137`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"LieART 1.1.5\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.697490308576522*^9, 3.697495398124452*^9, {3.697496899527998*^9, 
   3.6974969209653873`*^9}, 3.697974725488924*^9, 3.697980187941798*^9, 
   3.69798077172434*^9, 3.69798127157172*^9}],

Cell[BoxData[
 FormBox["\<\"last revised 7 August 2014\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.697490308576522*^9, 3.697495398124452*^9, {3.697496899527998*^9, 
   3.6974969209653873`*^9}, 3.697974725488924*^9, 3.697980187941798*^9, 
   3.69798077172434*^9, 3.6979812715842648`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertex Side", "Section",
 CellChangeTimes->{{3.6974954425335083`*^9, 3.697495443180236*^9}, {
  3.697495977617751*^9, 3.697495985627268*^9}}],

Cell["\<\
Computations of partition functions of gauge theories from trivalent gluings.
We provide computations\
\>", "Text",
 CellChangeTimes->{{3.697496243464115*^9, 3.697496285859622*^9}, {
  3.697983013741085*^9, 3.697983022669376*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Preliminary tips **", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.695660654924328*^9, 3.695660660490576*^9}, {
   3.697573927427808*^9, 3.697573928103853*^9}, 3.6978082906603527`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolynomialCut", "[", 
   RowBox[{"P_", ",", "x_", ",", "cut_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"P", ",", "x", ",", "i"}], "]"}], 
     RowBox[{"x", "^", "i"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "cut"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695078335109086*^9, 3.6950783567716827`*^9}, {
   3.6950784704493856`*^9, 3.695078494544819*^9}, {3.695078551045947*^9, 
   3.695078559556732*^9}, {3.6950787365745173`*^9, 3.695078775305637*^9}, {
   3.6950827852042027`*^9, 3.695082785752647*^9}, {3.695082828822702*^9, 
   3.695082829089477*^9}, 3.695083142839897*^9, 3.6956058452988*^9, {
   3.697938536930798*^9, 3.6979385405788517`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SkewSchurF", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"PS", "[", "q", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.695764492647241*^9, 3.695764561389729*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["q", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "3"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "3"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], 
    RowBox[{"1", "-", "q"}]], "+", 
   FractionBox[
    RowBox[{"x", " ", "y"}], 
    RowBox[{"1", "-", "q"}]], "+", 
   SuperscriptBox["x", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"], " ", "y"}], "+", 
   RowBox[{"2", " ", "x", " ", 
    SuperscriptBox["y", "2"]}], "+", 
   SuperscriptBox["y", "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.695764508541943*^9, 3.6957645617781477`*^9}, 
   3.695867726678529*^9, 3.697496899680697*^9, 3.6979782583318577`*^9, 
   3.69798018808608*^9, 3.697980771888834*^9, 3.697981271714727*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Aliases", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "=", "SchurF"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SS", "=", "SuperSchurF"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkewS", "=", "SkewSchurF"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtomrho", "=", 
     RowBox[{"PS", "[", 
      RowBox[{"q", ",", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "2"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttomrho", "=", 
     RowBox[{"PS", "[", 
      RowBox[{"t", ",", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "2"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtomrho", "[", "Q_", "]"}], ":=", 
    RowBox[{"PS", "[", 
     RowBox[{"q", ",", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"1", "/", "2"}]], "Q"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtomrhorho1set", "[", 
     RowBox[{
      RowBox[{"\[Rho]1_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "\[GreaterEqual]", " ", "1"}], 
         "&"}], ")"}]}], ",", "Q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"PS", "[", 
       RowBox[{"q", ",", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", 
           RowBox[{"Length", "[", "\[Rho]1", "]"}]}]], "Q"}]}], "]"}], "}"}], 
     "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Q", " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "+", "i", "-", 
          RowBox[{
          "\[Rho]1", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Rho]1", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtomrhorho1set", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Q_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"PS", "[", 
      RowBox[{"q", ",", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"1", "/", "2"}]], "Q"}]}], "]"}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qtomrhorho1set", "[", "\[Rho]_", "]"}], ":=", 
    RowBox[{"qtomrhorho1set", "[", 
     RowBox[{"\[Rho]", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PT", "=", "PartitionTranspose"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.689623294239416*^9, 3.689623302847801*^9}, {
   3.6896235612663403`*^9, 3.689623568905369*^9}, {3.689623669530113*^9, 
   3.689623711059525*^9}, {3.6896242779586573`*^9, 3.6896242830217257`*^9}, {
   3.6896281468696203`*^9, 3.689628421505411*^9}, {3.689628537552216*^9, 
   3.689628540535697*^9}, {3.689628634031383*^9, 3.689628657607893*^9}, {
   3.689637492235661*^9, 3.689637500662386*^9}, {3.689641154588009*^9, 
   3.689641171096451*^9}, {3.689641209202073*^9, 3.689641209843176*^9}, {
   3.694398953557826*^9, 3.694398959613151*^9}, {3.69505228524465*^9, 
   3.6950522913139753`*^9}, 3.695581846906662*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Holded", " ", "SchurF", " ", "and", " ", "SuperSchurF"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SH", "[", "x___", "]"}], ":=", 
    RowBox[{"Hold", "[", 
     RowBox[{"S", "[", "x", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SSH", "[", "x___", "]"}], ":=", 
    RowBox[{"Hold", "[", 
     RowBox[{"SS", "[", "x", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.689634274015272*^9, 3.689634295958817*^9}, {
  3.689634331182453*^9, 3.689634349523327*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SqTotal", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{"Total", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "^", "2"}], "&"}], "/@", "\[Mu]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6896373974490147`*^9, 3.6896374491129503`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TotalTotal", "[", "x_List", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Total", "/@", "x"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TuplesPartitions", "[", 
   RowBox[{"num_", ",", "cut_"}], "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"IntegerPartitionsnomore", "[", "cut", "]"}], ",", "num"}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TotalTotal", "[", "#", "]"}], "\[Equal]", " ", "cut"}], 
     "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PairofPartitionsnomore", "[", "cut_", "]"}], ":=", 
  RowBox[{"TuplesPartitionsnomore", "[", 
   RowBox[{"2", ",", "cut"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TuplesPartitionsnomore", "[", 
   RowBox[{"num_", ",", "cut_"}], "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"IntegerPartitionsnomore", "[", "cut", "]"}], ",", "num"}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"TotalTotal", "[", "#", "]"}], "\[LessEqual]", " ", "cut"}], 
     "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PairofPartitionsnomore", "[", "cut_", "]"}], ":=", 
  RowBox[{"TuplesPartitionsnomore", "[", 
   RowBox[{"2", ",", "cut"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PairofPartitions", "[", "cut_", "]"}], ":=", 
  RowBox[{"TuplesPartitions", "[", 
   RowBox[{"2", ",", "cut"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.689866153950904*^9, 3.689866184094454*^9}, {
  3.689866448725326*^9, 3.6898664495657177`*^9}, {3.68987355031513*^9, 
  3.689873564166532*^9}, {3.689873597673699*^9, 3.6898736050835*^9}, {
  3.689885364512137*^9, 3.6898853704065237`*^9}, {3.694448802636923*^9, 
  3.694448846685691*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Enumerate", " ", "sub"}], "-", 
    RowBox[{"Young", " ", "diagrams"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"IncludedQ", "[", 
     RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Length", "[", "\[Mu]", "]"}], ",", 
          RowBox[{"Length", "[", "\[Nu]", "]"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"PadRight", "[", 
           RowBox[{"\[Mu]", ",", "L"}], "]"}], "\[GreaterEqual]", " ", 
          RowBox[{"PadRight", "[", 
           RowBox[{"\[Nu]", ",", "L"}], "]"}]}], "]"}], ")"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SubPartitions", "[", "\[Mu]_", "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"IntegerPartitionsnomore", "[", 
       RowBox[{
        RowBox[{"Total", "@", "\[Mu]"}], ",", 
        RowBox[{"Length", "[", "\[Mu]", "]"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"IncludedQ", "[", 
        RowBox[{"\[Mu]", ",", "#"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SubPartitions", "[", 
     RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"IntegerPartitionsnomore", "[", 
       RowBox[{
        RowBox[{"Total", "@", "\[Mu]"}], ",", 
        RowBox[{"Length", "[", "\[Mu]", "]"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"IncludedQ", "[", 
         RowBox[{"\[Mu]", ",", "#"}], "]"}], "&&", 
        RowBox[{"IncludedQ", "[", 
         RowBox[{"\[Nu]", ",", "#"}], "]"}]}], "&"}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.694477781823614*^9, 3.6944778054616547`*^9}, {
  3.694477889471568*^9, 3.6944780113405313`*^9}, {3.6944780628567657`*^9, 
  3.694478149333836*^9}, {3.694482260301613*^9, 3.6944822863001947`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Defining the partition function of a SCFT with SU(2) YD instanton background.\
\
\>", "Subsection",
 CellChangeTimes->{{3.6956605670855*^9, 3.695660602676827*^9}, {
  3.69749600211277*^9, 3.697496012125349*^9}}],

Cell["\<\
Here we define the partition function Eq (3.36) of the SCFT defined there.
We are ignoring perturbative factors \\mathcal{H}(Q) when Q is independent of \
Qg.
Such factors cancels when we normalize the instanton part by the perturbative \
part.\
\>", "Text",
 CellChangeTimes->{{3.697496109400175*^9, 3.697496122999757*^9}, 
   3.697496309803197*^9, {3.697496343455888*^9, 3.697496353726797*^9}, {
   3.697497011578005*^9, 3.697497012423485*^9}, {3.697573779788591*^9, 
   3.697573780202059*^9}}],

Cell[CellGroupData[{

Cell["Some functions **", "Subsubsection",
 CellChangeTimes->{{3.697496365026589*^9, 3.697496375010212*^9}, {
   3.697573867725782*^9, 3.697573875770472*^9}, 3.697808310475664*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"MacDonald", " ", "function", " ", 
     SubscriptBox["P", "\[Mu]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{"-", "\[Rho]"}]], ";", "q"}], ",", "t"}], ")"}]}], " ", "=", 
    " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{"||", 
        SuperscriptBox["\[Mu]", "t"], 
        SuperscriptBox["||", "2"], 
        RowBox[{"/", "2"}]}]], "\\", "tilde"}], 
     SubscriptBox[
      RowBox[{"{", "Z", "}"}], "\[Mu]"], 
     RowBox[{"(", 
      RowBox[{"t", ",", "q"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"\[Mu]_", ",", "t_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{
       RowBox[{"SqTotal", "[", 
        RowBox[{"PT", "@", "\[Mu]"}], "]"}], "/", "2"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["q", 
               RowBox[{"Arm", "[", 
                RowBox[{"\[Mu]", ",", "#"}], "]"}]], 
              SuperscriptBox["t", 
               RowBox[{
                RowBox[{"Leg", "[", 
                 RowBox[{"\[Mu]", ",", "#"}], "]"}], "+", "1"}]]}]}], "&"}], 
           ")"}], "/@", 
          RowBox[{"Boxset", "[", "\[Mu]", "]"}]}], ")"}]}], ")"}], 
      RowBox[{"-", "1"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ztil", "[", 
     RowBox[{"\[Mu]_", ",", "q_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Times", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["q", 
              RowBox[{"Arm", "[", 
               RowBox[{"\[Mu]", ",", "#"}], "]"}]], 
             SuperscriptBox["q", 
              RowBox[{
               RowBox[{"Leg", "[", 
                RowBox[{"\[Mu]", ",", "#"}], "]"}], "+", "1"}]]}]}], "&"}], 
          ")"}], "/@", 
         RowBox[{"Boxset", "[", "\[Mu]", "]"}]}], ")"}]}], ")"}], 
     RowBox[{"-", "1"}]]}]}]}]], "Input",
 CellChangeTimes->{{3.694397658439926*^9, 3.6943976635904713`*^9}, {
  3.694397725495132*^9, 3.694397743012241*^9}, {3.694397787075054*^9, 
  3.694397787722062*^9}, {3.694397954072888*^9, 3.694398075590782*^9}, {
  3.6943981070565023`*^9, 3.694398115229789*^9}, {3.694398159622334*^9, 
  3.694398161210705*^9}, {3.694398219485079*^9, 3.69439821961103*^9}, {
  3.694565047208507*^9, 3.694565048173191*^9}, {3.6955238030262337`*^9, 
  3.695523846509193*^9}, {3.6955240589186983`*^9, 3.695524084187244*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZtil", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "q_", ",", "Q_"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"Q", " ", 
           SuperscriptBox["q", 
            RowBox[{"Arm", "[", 
             RowBox[{"\[Mu]", ",", "#"}], "]"}]], 
           SuperscriptBox["q", 
            RowBox[{
             RowBox[{"Leg", "[", 
              RowBox[{"\[Nu]", ",", "#"}], "]"}], "+", "1"}]]}]}], "&"}], 
        ")"}], "/@", 
       RowBox[{"Boxset", "[", "\[Mu]", "]"}]}], ")"}]}], ")"}], 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.6955240906488657`*^9, 3.69552412688376*^9}, {
  3.695524159977532*^9, 3.695524161172935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Q", " ", 
    SuperscriptBox["q", 
     RowBox[{"-", "\[Rho]"}]], 
    SuperscriptBox["q", 
     RowBox[{"-", "\[Mu]"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"vars", "[", 
    RowBox[{"q_", ",", "\[Mu]_", ",", "Q_"}], "]"}], ":=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Q", " ", 
        SuperscriptBox["q", 
         RowBox[{"i", "-", 
          RowBox[{"1", "/", "2"}]}]], " ", 
        SuperscriptBox["q", 
         RowBox[{"-", 
          RowBox[{
          "\[Mu]", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Mu]", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PS", "[", 
      RowBox[{"q", ",", 
       RowBox[{"Q", " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"Length", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"1", "/", "2"}]}]]}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.694398495513513*^9, 3.69439860858818*^9}, {
  3.694398658367114*^9, 3.694398715289954*^9}, {3.694398763745117*^9, 
  3.694398791858321*^9}, {3.695578713442037*^9, 3.695578721469623*^9}, {
  3.6955796765398893`*^9, 3.6955796897521887`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SSvars1", "[", 
   RowBox[{"\[Nu]L_List", ",", "QL_List"}], "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"(", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"vars", "[", 
       RowBox[{"q", ",", 
        RowBox[{
        "\[Nu]L", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Times", "@@", 
         RowBox[{"(", 
          RowBox[{"Take", "[", 
           RowBox[{"QL", ",", 
            RowBox[{"i", "-", "1"}]}], "]"}], ")"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "\[Nu]L", "]"}]}], "}"}]}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SSvars2", "[", 
   RowBox[{"QL_List", ",", "PL_List"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "QQ", "}"}], ",", 
    RowBox[{
     RowBox[{"QQ", "=", 
      RowBox[{"Times", "@@", "QL"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Join", "@@", 
      RowBox[{"(", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"vars", "[", 
          RowBox[{"q", ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"-", "QQ"}], " ", 
            RowBox[{"Times", "@@", 
             RowBox[{"(", 
              RowBox[{"Take", "[", 
               RowBox[{"PL", ",", "i"}], "]"}], ")"}]}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "PL", "]"}]}], "}"}]}], "]"}], ")"}]}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.695578740142961*^9, 3.695578740302781*^9}, {
   3.69557877974198*^9, 3.695578813427794*^9}, {3.695579640054484*^9, 
   3.695579658185554*^9}, {3.695579695698588*^9, 3.6955797264600286`*^9}, {
   3.6955797643223877`*^9, 3.695579803255773*^9}, {3.695579876382965*^9, 
   3.695579918410057*^9}, {3.695579957990005*^9, 3.6955800123837337`*^9}, 
   3.695580043518424*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZZtils1", "[", 
    RowBox[{"\[Nu]L_List", ",", "QL_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Nu]L", "]"}], "\[Equal]", " ", 
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}]}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Qs", ",", "NN"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NN", "=", 
      RowBox[{"Length", "[", "\[Nu]L", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Qs", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
       RowBox[{"a", "\[LessEqual]", " ", "b"}]}], ":=", 
      RowBox[{"Times", "@@", 
       RowBox[{"(", 
        RowBox[{"Take", "[", 
         RowBox[{"QL", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ZZtil", "[", 
         RowBox[{
          RowBox[{
          "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{"\[Nu]L", "\[LeftDoubleBracket]", 
           RowBox[{"b", "+", "1"}], "\[RightDoubleBracket]"}], ",", "q", ",", 
          
          RowBox[{"Qs", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"NN", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", 
         RowBox[{"NN", "-", "1"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZZtils2", "[", 
    RowBox[{"\[Nu]L_List", ",", "QL_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Nu]L", "]"}], "\[Equal]", " ", 
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}]}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Qs", ",", "NN"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NN", "=", 
      RowBox[{"Length", "[", "\[Nu]L", "]"}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{"Qs", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
       RowBox[{"b", "<", " ", "a"}]}], ":=", 
      RowBox[{"Times", "@@", 
       RowBox[{"(", 
        RowBox[{"Take", "[", 
         RowBox[{"QL", ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", 
            RowBox[{"a", "-", "1"}]}], "}"}]}], "]"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ZZtil", "[", 
         RowBox[{
          RowBox[{
          "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "\[Nu]L", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], ",", 
          RowBox[{"Qs", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", 
         RowBox[{"NN", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"b", "+", "1"}], ",", "NN"}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZZtils3", "[", 
    RowBox[{"\[Nu]L_List", ",", "QL_List", ",", "PL_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Nu]L", "]"}], "\[Equal]", " ", 
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}]}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Qs", ",", "NN", ",", "M"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NN", "=", 
      RowBox[{"Length", "[", "\[Nu]L", "]"}]}], ";", 
     RowBox[{"M", "=", 
      RowBox[{"Length", "[", "PL", "]"}]}], ";", 
     RowBox[{
      RowBox[{"Qs", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{"Take", "[", 
          RowBox[{"QL", ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"NN", "-", "1"}]}], "}"}]}], "]"}], ")"}]}], " ", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{"Take", "[", 
          RowBox[{"PL", ",", "b"}], "]"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ZZtil", "[", 
         RowBox[{
          RowBox[{
          "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{"{", "}"}], ",", "q", ",", 
          RowBox[{"Qs", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "M"}], "}"}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6955974695286427`*^9, 3.695597589626136*^9}, {
  3.6955976549000874`*^9, 3.695597671299554*^9}, {3.695597710675417*^9, 
  3.6955980686212387`*^9}, {3.69559812170266*^9, 3.695598204377286*^9}, {
  3.69559914348925*^9, 3.6955991523460693`*^9}, {3.695600736845413*^9, 
  3.695600759271824*^9}, {3.695609515952034*^9, 3.695609531287342*^9}, {
  3.695613921516192*^9, 3.695613922768099*^9}, {3.6956141563010798`*^9, 
  3.6956141644810123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Factors", "[", 
    RowBox[{"\[Nu]L_List", ",", "QL_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Nu]L", "]"}], "\[Equal]", " ", 
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}]}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Qfactors", ",", "qfactor", ",", "Ztils"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Qfactors", "[", "a_", "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Times", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"QL", ",", 
             RowBox[{"a", "-", "1"}]}], "]"}], "^", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"2", "i"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"a", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}], ")"}], 
       "^", 
       RowBox[{"(", 
        RowBox[{"Total", "[", 
         RowBox[{
         "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
         "]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"qfactor", "[", "a_", "]"}], ":=", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"SqTotal", "[", 
           RowBox[{"PT", "@", 
            RowBox[{
            "\[Nu]L", "\[LeftDoubleBracket]", "a", 
             "\[RightDoubleBracket]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "1"}], ")"}], " ", 
          RowBox[{"SqTotal", "[", 
           RowBox[{
           "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
           "]"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qfactors", "[", "a", "]"}], " ", 
        RowBox[{"qfactor", "[", "a", "]"}], " ", 
        RowBox[{"Ztil", "[", 
         RowBox[{
          RowBox[{
          "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          ",", "q"}], "]"}], 
        RowBox[{"Ztil", "[", 
         RowBox[{
          RowBox[{"PT", "@", 
           RowBox[{"(", 
            RowBox[{
            "\[Nu]L", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
            ")"}]}], ",", "q"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"Length", "[", "\[Nu]L", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.69559851436283*^9, 3.6955987801599407`*^9}, {
  3.695599124104981*^9, 3.6955991286690197`*^9}, {3.695599738072711*^9, 
  3.695599749177764*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZhatsummandValidInputQ", "[", 
   RowBox[{"\[Nu]L_List", ",", "QL_List", ",", "PLL_List", ",", "PRL_List"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", "\[Nu]L", "]"}], "\[Equal]", " ", 
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}]}], "&&", 
   RowBox[{
    RowBox[{"Length", "[", "PLL", "]"}], "\[LessEqual]", 
    RowBox[{"Length", "[", "\[Nu]L", "]"}]}], "&&", 
   RowBox[{
    RowBox[{"Length", "[", "PRL", "]"}], "\[LessEqual]", 
    RowBox[{"Length", "[", "\[Nu]L", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.695598822086114*^9, 3.6955988308529387`*^9}, {
  3.6955988749071913`*^9, 3.695598953820394*^9}, {3.6956004529258423`*^9, 
  3.695600457183703*^9}, {3.697496471777618*^9, 3.697496471991803*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Define Zhat and Z **", "Subsubsection",
 CellChangeTimes->{{3.6974963909880733`*^9, 3.697496391187318*^9}, {
   3.697496429124764*^9, 3.6974964389897614`*^9}, {3.697573878148119*^9, 
   3.697573878985086*^9}, 3.6978083133302794`*^9}],

Cell["\<\

Although we will compare the result with Hilbert series only when the gauge \
theory is without matters in this notebook, we implement the vertex \
computation (3.36) so that it can be applied to SO(N) with vector matters. \
\>", "Text",
 CellChangeTimes->{{3.697496695484495*^9, 3.697496874277391*^9}, 
   3.697497010020384*^9, {3.697573756710649*^9, 3.697573765515085*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zhatsummand", "[", 
    RowBox[{
    "\[Lambda]_List", ",", "\[Mu]_List", ",", "\[Nu]L_List", ",", "QL_List", 
     ",", "PLL_List", ",", "PRL_List"}], "]"}], "/;", 
   RowBox[{"ZhatsummandValidInputQ", "[", 
    RowBox[{"\[Nu]L", ",", "QL", ",", "PLL", ",", "PRL"}], "]"}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"SSes", ",", "product"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SSes", "=", 
      RowBox[{
       RowBox[{"SS", "[", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"SSvars1", "[", 
          RowBox[{"\[Nu]L", ",", "QL"}], "]"}], ",", 
         RowBox[{"SSvars2", "[", 
          RowBox[{"QL", ",", "PLL"}], "]"}]}], "]"}], 
       RowBox[{"SS", "[", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"SSvars1", "[", 
          RowBox[{"\[Nu]L", ",", "QL"}], "]"}], ",", 
         RowBox[{"SSvars2", "[", 
          RowBox[{"QL", ",", "PRL"}], "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SSes", " ", 
      RowBox[{"ZZtils1", "[", 
       RowBox[{"\[Nu]L", ",", "QL"}], "]"}], 
      RowBox[{"ZZtils2", "[", 
       RowBox[{"\[Nu]L", ",", "QL"}], "]"}], 
      RowBox[{"ZZtils3", "[", 
       RowBox[{"\[Nu]L", ",", "QL", ",", "PLL"}], "]"}], 
      RowBox[{"ZZtils3", "[", 
       RowBox[{"\[Nu]L", ",", "QL", ",", "PRL"}], "]"}], 
      RowBox[{"Factors", "[", 
       RowBox[{"\[Nu]L", ",", "QL"}], "]"}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Zhatordfixed", "[", 
   RowBox[{
   "\[Lambda]_List", ",", "\[Mu]_List", ",", "QL_List", ",", "PLL_List", ",", 
    "PRL_List", ",", "QBord_"}], "]"}], ":=", 
  RowBox[{"Total", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Zhatsummand", "[", 
       RowBox[{
       "\[Lambda]", ",", "\[Mu]", ",", "#", ",", "QL", ",", "PLL", ",", 
        "PRL"}], "]"}], "&"}], "/@", 
     RowBox[{"TuplesPartitions", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "QL", "]"}], "+", "1"}], ",", "QBord"}], 
      "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZhatordfixedH", "[", "x__", "]"}], ":=", 
  RowBox[{"Hold", "@", 
   RowBox[{"Zhatordfixed", "[", "x", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ZhatH", "[", 
   RowBox[{
   "\[Lambda]_List", ",", "\[Mu]_List", ",", "QL_List", ",", "PLL_List", ",", 
    "PRL_List", ",", "QBcut_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QB", "^", "i"}], " ", 
     RowBox[{"ZhatordfixedH", "[", 
      RowBox[{
      "\[Lambda]", ",", "\[Mu]", ",", "QL", ",", "PLL", ",", "PRL", ",", 
       "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "QBcut"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zhat", "[", 
   RowBox[{
   "\[Lambda]_List", ",", "\[Mu]_List", ",", "QL_List", ",", "PLL_List", ",", 
    "PRL_List", ",", "QBcut_"}], "]"}], ":=", 
  RowBox[{"ReleaseHold", "@", 
   RowBox[{"ZhatH", "[", 
    RowBox[{
    "\[Lambda]", ",", "\[Mu]", ",", "QL", ",", "PLL", ",", "PRL", ",", 
     "QBcut"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.694398262890006*^9, 3.694398422472229*^9}, {
   3.6943984800258703`*^9, 3.694398481721681*^9}, {3.6943989675632343`*^9, 
   3.694399334917019*^9}, {3.694399465707706*^9, 3.694399710794218*^9}, {
   3.6943999149010057`*^9, 3.694399966187784*^9}, {3.694448872119627*^9, 
   3.6944488978802223`*^9}, {3.694448954542182*^9, 3.694448970639729*^9}, {
   3.694449008480603*^9, 3.694449013222766*^9}, {3.694451779119534*^9, 
   3.694451798668758*^9}, {3.694453588066449*^9, 3.6944535893337593`*^9}, {
   3.694487787681357*^9, 3.694487787822503*^9}, {3.694535209880681*^9, 
   3.69453521048943*^9}, {3.694535282040696*^9, 3.694535283058178*^9}, 
   3.694538700943774*^9, {3.694570037140973*^9, 3.6945700477940063`*^9}, {
   3.694654202983976*^9, 3.6946542092866898`*^9}, {3.6946542626984653`*^9, 
   3.694654292685327*^9}, {3.694654339400813*^9, 3.694654342853113*^9}, {
   3.6946548636863613`*^9, 3.6946548777018633`*^9}, {3.6950523673907213`*^9, 
   3.695052604059791*^9}, 3.6950528933073187`*^9, {3.695052980658845*^9, 
   3.695052980939829*^9}, {3.695053040555377*^9, 3.69505304242371*^9}, {
   3.695065555276806*^9, 3.695065623412972*^9}, {3.695065707655802*^9, 
   3.695065734269003*^9}, {3.695065806678051*^9, 3.695065819224737*^9}, 
   3.69506590920338*^9, {3.695069872907811*^9, 3.6950698867792597`*^9}, {
   3.69552130215897*^9, 3.695521317938841*^9}, {3.6955234152243156`*^9, 
   3.695523424981721*^9}, {3.695523459204632*^9, 3.6955234786294327`*^9}, {
   3.695523547802348*^9, 3.695523600647629*^9}, {3.695574486250894*^9, 
   3.695574524171962*^9}, {3.695581291821535*^9, 3.695581461942528*^9}, {
   3.695581502764078*^9, 3.695581588365773*^9}, {3.6955989655816917`*^9, 
   3.695599059811503*^9}, {3.695599786718392*^9, 3.695599788649036*^9}, 
   3.695600423614428*^9, {3.695600461450913*^9, 3.695600462268804*^9}, {
   3.6956125277985983`*^9, 3.6956125312370367`*^9}, {3.695612638927128*^9, 
   3.695612639693548*^9}, {3.697496452182641*^9, 3.697496461060781*^9}, {
   3.697496892040093*^9, 3.6974968922896957`*^9}, 3.6975678342638063`*^9}],

Cell["\<\
Defining the extra factor Eq (3.35). ZExtra ignores the factors in Eq(3.35) \
which do not depends on QB. Those additional terms do not contribute to the \
instanton partition function normalized by the perturbative part.\
\>", "Text",
 CellChangeTimes->{{3.697566890571205*^9, 3.697566897300581*^9}, {
  3.6975677382959003`*^9, 3.69756778425182*^9}, {3.697574421671369*^9, 
  3.697574479586205*^9}, {3.697574512190371*^9, 3.69757455525378*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExtraQ", "[", 
   RowBox[{"QL_", ",", "PLL_", ",", "PRL_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}], "\[Equal]", " ", 
    RowBox[{"Length", "[", "PLL", "]"}]}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "QL", "]"}], "+", "1"}], "\[Equal]", " ", 
    RowBox[{"Length", "[", "PRL", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZExtraordfix", "[", 
    RowBox[{"QL_", ",", "PLL_", ",", "PRL_", ",", "QBord_"}], "]"}], "/;", 
   RowBox[{"ExtraQ", "[", 
    RowBox[{"QL", ",", "PLL", ",", "PRL"}], "]"}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NN", ",", "Qs", ",", "QQ"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"NN", "=", 
      RowBox[{
       RowBox[{"Length", "[", "QL", "]"}], "+", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Qs", "[", "a_", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"QL", "\[LeftDoubleBracket]", 
         RowBox[{"a", "-", "1"}], "\[RightDoubleBracket]"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"a", "-", "1"}], ")"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "PLL", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
          RowBox[{
          "PRL", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
         ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"NN", "-", "a", "+", "1"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Qs", "[", "a", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "NN"}], "}"}]}], "]"}], "^", "QBord"}], 
      " ", 
      RowBox[{"Total", "@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", "qtomrho", "}"}]}], "]"}], "^", "2"}], "&"}], "/@", 
         
         RowBox[{"IntegerPartitions", "[", "QBord", "]"}]}], ")"}]}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZExtraordfixH", "[", 
   RowBox[{"QL_", ",", "PLL_", ",", "PRL_", ",", "0"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZExtraordfix", "[", 
    RowBox[{"QL_", ",", "PLL_", ",", "PRL_", ",", "QBord_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"!", 
      RowBox[{"ExtraQ", "[", 
       RowBox[{"QL", ",", "PLL", ",", "PRL"}], "]"}]}], ")"}], "&&", 
    RowBox[{"QBord", "\[NotEqual]", " ", "0"}]}]}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZExtraordfixH", "[", 
    RowBox[{"QL_", ",", "PLL_", ",", "PRL_", ",", "QBord_"}], "]"}], "/;", 
   RowBox[{"ExtraQ", "[", 
    RowBox[{"QL", ",", "PLL", ",", "PRL"}], "]"}]}], ":=", 
  RowBox[{"Hold", "@", 
   RowBox[{"ZExtraordfix", "[", 
    RowBox[{"QL", ",", "PLL", ",", "PRL", ",", "QBord"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZExtraordfixH", "[", 
    RowBox[{"QL_", ",", "PLL_", ",", "PRL_", ",", "QBord_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"!", 
      RowBox[{"ExtraQ", "[", 
       RowBox[{"QL", ",", "PLL", ",", "PRL"}], "]"}]}], ")"}], "&&", 
    RowBox[{"QBord", "\[NotEqual]", " ", "0"}]}]}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZExtraH", "[", 
   RowBox[{"QL_", ",", "PLL_", ",", "PRL_", ",", "QBcut_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QB", "^", "i"}], " ", 
     RowBox[{"ZExtraordfixH", "[", 
      RowBox[{"QL", ",", "PLL", ",", "PRL", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "QBcut"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZExtra", "[", "x__", "]"}], ":=", 
  RowBox[{"ReleaseHold", "@", 
   RowBox[{"ZExtraH", "[", "x", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.69560143533278*^9, 3.695601468495942*^9}, 
   3.697567825530942*^9, {3.697574436118017*^9, 3.697574450149534*^9}}],

Cell["Implimenting Eq (3.36).", "Text",
 CellChangeTimes->{{3.6975737363292913`*^9, 3.69757374049828*^9}, {
  3.697573770676518*^9, 3.697573786053817*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSCFTH", "[", 
   RowBox[{
   "\[Lambda]_List", ",", "\[Mu]_List", ",", "QL_List", ",", "PLL_List", ",", 
    "PRL_List", ",", "QBcut_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ZhatH", "[", 
       RowBox[{
       "\[Lambda]", ",", "\[Mu]", ",", "QL", ",", "PLL", ",", "PRL", ",", 
        "QBcut"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ZhatH", "[", 
         RowBox[{"\[Lambda]", ",", "\[Mu]", ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", "QBcut"}], "]"}], 
        RowBox[{"ZExtraH", "[", 
         RowBox[{"QL", ",", "PLL", ",", "PRL", ",", "QBcut"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"O", "[", "QB", "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"QBcut", "+", "1"}], ")"}]}]}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.695601174521635*^9, 3.695601252673315*^9}, {
   3.6956012976009617`*^9, 3.6956013255346203`*^9}, {3.695604139894371*^9, 
   3.695604149127322*^9}, {3.6956042240518227`*^9, 3.695604231695778*^9}, {
   3.695604280849629*^9, 3.695604282994309*^9}, 3.695604561360178*^9, {
   3.697573797986163*^9, 3.6975738010583687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSCFT", "[", "x__", "]"}], ":=", 
  RowBox[{"ReleaseHold", "@", 
   RowBox[{"ZSCFTH", "[", "x", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.695604552295961*^9, 3.695604574758799*^9}, {
  3.695661861521925*^9, 3.695661866221373*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Example: ", "Subsubsection",
 CellChangeTimes->{{3.697574184525298*^9, 3.697574198166089*^9}, 
   3.6975755192747097`*^9}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"ZSCFT", "[", 
    RowBox[{"\[Lambda]", ",", " ", "\[Mu]", ",", " ", 
     RowBox[{"{", "Q", "}"}], ",", " ", 
     RowBox[{"{", "PR", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"(", "PL", ")"}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "},QBcut] computes Eq (3.36) put until the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["QB", "QBcut"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Here P\[CloseCurlyQuote]s in the paper are split into PR and PL, each of \
which corresponds to mass parameters presented in upside and downside of \
Figure 8.\nFor Example, the partition function Z of \\hat{D}_2(SU(2))  with \
\[Lambda]={2}, \[Mu]={1,1} up to the order of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["QB", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is (up to the factor which is independent of QB),"
}], "Text",
 CellChangeTimes->{{3.69757458637072*^9, 3.697574870293995*^9}, {
  3.6975755135375767`*^9, 3.697575614163816*^9}, {3.6975756822277613`*^9, 
  3.697575718475019*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSCFT", "[", 
  RowBox[{
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", "Q1", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.697575546214793*^9, 3.697575611045434*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
             FractionBox["q", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"q", " ", "Q1"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
             FractionBox[
              SuperscriptBox["q", "2"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"q", " ", "Q1"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}]}], "+", 
          RowBox[{"QB", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], 
              RowBox[{"q", " ", 
               SuperscriptBox["Q1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Q1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}]}], 
                  SqrtBox["q"]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "Q1"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox["q", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "3"], " ", 
                   SuperscriptBox["Q1", "2"]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  SuperscriptBox["Q1", "2"], "q"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Q1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}]}], 
                  SqrtBox["q"]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "Q1"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  SuperscriptBox["q", "2"], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "4"], " ", 
                   SuperscriptBox["Q1", "2"]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}]}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                   FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], 
                    RowBox[{"1", "-", "q"}]]}], 
                  SqrtBox["q"]], "+", 
                 FractionBox[
                  RowBox[{"q", " ", 
                   SuperscriptBox["Q1", "2"]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "Q1"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  SuperscriptBox["q", "3"], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox["1", "q"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                   FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], 
                    RowBox[{"1", "-", "q"}]]}], 
                  SqrtBox["q"]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SuperscriptBox["Q1", "2"]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", "Q1"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  SuperscriptBox["q", "4"], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}]}]}]}], 
            ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"]], 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["q", "3"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox["q", 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox["1", "q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["q", "4"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox["q", 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["Q1", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox["q", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "Q1"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["Q1", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox[
           SuperscriptBox["q", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "Q1"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}]}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.697805524353981*^9, 3.697980188707988*^9, 
  3.697980772357945*^9, 3.697981272297351*^9}]
}, Open  ]],

Cell[TextData[{
 "Z of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\\", "hat"}], 
    SuperscriptBox[
     SubscriptBox[
      RowBox[{"{", "D", "}"}], "2"], 
     RowBox[{"2", ",", "2"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(SU(2))  with \[Lambda]={2}, \[Mu]={1,1} up to the order of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["QB", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is"
}], "Text",
 CellChangeTimes->{{3.697575647326145*^9, 3.697575659011207*^9}, {
  3.697575725916669*^9, 3.6975757395192957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZSCFT", "[", 
  RowBox[{
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", "Q1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"P1", ",", "P2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"P3", ",", "P4"}], "}"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.697575745085984*^9, 3.697575751656528*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "P1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"P1", " ", "P2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "P3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"P3", " ", "P4"}]}], ")"}], " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["Q1", "2"], "q"], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P1", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", "Q1"}], 
                  SqrtBox["q"]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P1", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P1", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P1", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["q"], "-", 
                    FractionBox[
                    RowBox[{"P3", " ", "Q1"}], 
                    SqrtBox["q"]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P3", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P3", " ", "P4", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P3", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    FractionBox[
                    RowBox[{"P3", " ", "P4", " ", "Q1"}], 
                    SqrtBox["q"]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P3", " ", "P4", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{"Q1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], "-", 
                    RowBox[{"P3", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}], "-", 
                    RowBox[{"P3", " ", "P4", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]]}], ")"}]}], 
                  SqrtBox["q"]]}], ")"}], " ", 
               SuperscriptBox["Q1", "2"]}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"P1", " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"P1", " ", "P2", " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"P3", " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"P3", " ", "P4", " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P1", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P1", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P1", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P1", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P1", " ", "P2", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]]}], 
                  SqrtBox["q"]], "+", 
                 FractionBox["1", "q"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    FractionBox[
                    RowBox[{"P3", " ", "Q1"}], 
                    SqrtBox["q"]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P3", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P3", " ", "P4", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P3", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    FractionBox[
                    RowBox[{"P3", " ", "P4", " ", "Q1"}], 
                    SqrtBox["q"]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P3", " ", "P4", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], "-", 
                    RowBox[{"P3", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    SqrtBox["q"], " ", "Q1"}], "-", 
                    RowBox[{"P3", " ", "P4", " ", 
                    SqrtBox["q"], " ", "Q1"}]}], 
                    RowBox[{"1", "-", "q"}]]}], 
                  SqrtBox["q"]]}], ")"}]}]}]}], ")"}], " ", "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["q"], "-", 
                 FractionBox[
                  RowBox[{"P3", " ", "Q1"}], 
                  SqrtBox["q"]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["q"], "-", 
                 RowBox[{"P3", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["q"], " ", "Q1"}], "-", 
                 RowBox[{"P3", " ", "P4", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["q"], "-", 
                 RowBox[{"P3", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
             FractionBox[
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["q"], " ", "Q1"}], "-", 
                 FractionBox[
                  RowBox[{"P3", " ", "P4", " ", "Q1"}], 
                  SqrtBox["q"]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["q"], " ", "Q1"}], "-", 
                 RowBox[{"P3", " ", "P4", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["q"], "-", 
                 RowBox[{"P1", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["q"], " ", "Q1"}], "-", 
                 RowBox[{"P1", " ", "P2", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["q"], " ", "Q1"}], "-", 
                 RowBox[{"P1", " ", "P2", " ", 
                  SuperscriptBox["q", 
                   RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox["q"], " ", "Q1"}], "-", 
                 RowBox[{"P1", " ", "P2", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["q"], "-", 
                 RowBox[{"P1", " ", 
                  SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["q"], "-", 
                 RowBox[{"P1", " ", 
                  SuperscriptBox["q", 
                   RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", "P2", " ", 
               SuperscriptBox["P3", "2"], " ", "P4", " ", "q", " ", 
               SuperscriptBox["Q1", "2"], " ", "QB"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}]}]}], ")"}]}]}],
       "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"]], 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["q", "3"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox["q", 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox["1", "q"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["q", "4"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox["q", 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["q"], "-", 
              FractionBox[
               RowBox[{"P3", " ", "Q1"}], 
               SqrtBox["q"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["q"], "-", 
              RowBox[{"P3", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["q"], " ", "Q1"}], "-", 
              RowBox[{"P3", " ", "P4", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["q"], "-", 
              RowBox[{"P3", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["q"], " ", "Q1"}], "-", 
              FractionBox[
               RowBox[{"P3", " ", "P4", " ", "Q1"}], 
               SqrtBox["q"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["q"], " ", "Q1"}], "-", 
              RowBox[{"P3", " ", "P4", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox["q"], "-", 
              RowBox[{"P1", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["q"], " ", "Q1"}], "-", 
              RowBox[{"P1", " ", "P2", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["q"], " ", "Q1"}], "-", 
              RowBox[{"P1", " ", "P2", " ", 
               SuperscriptBox["q", 
                RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["q"], " ", "Q1"}], "-", 
              RowBox[{"P1", " ", "P2", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox["q"], "-", 
              RowBox[{"P1", " ", 
               SqrtBox["q"], " ", "Q1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["q"], "-", 
              RowBox[{"P1", " ", 
               SuperscriptBox["q", 
                RowBox[{"3", "/", "2"}]], " ", "Q1"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ")"}]}]]}], ")"}], " ", "QB"}]}]}], 
     ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.697980188841614*^9, 3.697980772430966*^9, 
  3.697981272386753*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Trivalent SU(2) Gluing of SCFTs. ", "Subsection",
 CellChangeTimes->{{3.695660620890464*^9, 3.695660639452485*^9}, {
  3.697575818157475*^9, 3.6975758218613443`*^9}, {3.6975759546539497`*^9, 
  3.6975759560318947`*^9}}],

Cell[CellGroupData[{

Cell["Implementation of trivalent gluing **", "Subsubsection",
 CellChangeTimes->{{3.697575809151458*^9, 3.69757584748421*^9}, 
   3.697808323622061*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MakesummandH", "[", 
   RowBox[{
   "SeedH_", ",", "\[Lambda]_List", ",", "\[Mu]_List", ",", "QBcut_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SeedH", "[", 
      RowBox[{"\[Lambda]", ",", "\[Mu]", ",", "QBcut"}], "]"}], 
     RowBox[{
      RowBox[{"ZhatH", "[", 
       RowBox[{"\[Lambda]", ",", "\[Mu]", ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", "QBcut"}], "]"}], "^", "2"}]}], "//", 
    RowBox[{
     RowBox[{"PolynomialCut", "[", 
      RowBox[{"#", ",", "QB", ",", "QBcut"}], "]"}], "&"}]}], "//", 
   "Simplify"}]}], "\n", 
 RowBox[{
  RowBox[{"ZordfixedH", "[", 
   RowBox[{"SeedH_", ",", "QBcut_", ",", "Qgord_"}], "]"}], ":=", " ", 
  RowBox[{"Total", "@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"MakesummandH", "[", 
       RowBox[{"SeedH", ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        ",", "QBcut"}], "]"}], "&"}], "/@", 
     RowBox[{"TuplesPartitions", "[", 
      RowBox[{"2", ",", "Qgord"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zordfixed", "[", "x__", "]"}], ":=", 
  RowBox[{"ReleaseHold", "@", 
   RowBox[{"ZordfixedH", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZordfixedHH", "[", "x__", "]"}], ":=", 
  RowBox[{"Hold", "@", 
   RowBox[{"ZordfixedH", "[", "x", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ZNekH", "[", 
   RowBox[{"SeedH_", ",", "QBcut_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Qg", "i"], " ", 
     RowBox[{"ZordfixedH", "[", 
      RowBox[{"SeedH", ",", "QBcut", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "Qgcut"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ZNekHH", "[", 
   RowBox[{"SeedH_", ",", "QBcut_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Qg", "i"], " ", 
     RowBox[{"ZordfixedHH", "[", 
      RowBox[{"SeedH", ",", "QBcut", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "Qgcut"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZNek", "[", "x__", "]"}], ":=", 
  RowBox[{"ReleaseHold", "@", 
   RowBox[{"ZNekH", "[", "x", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ZinstHH", "[", 
   RowBox[{"SeedH_", ",", "QBcut_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ZNekHH", "[", 
      RowBox[{"SeedH", ",", "QBcut", ",", "Qgcut"}], "]"}], "/", 
     RowBox[{"ZNekHH", "[", 
      RowBox[{"SeedH", ",", "0", ",", "Qgcut"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"O", "[", "Qg", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"Qgcut", "+", "1"}], ")"}]}]}], "//", 
   "Normal"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZinstH", "[", 
   RowBox[{"SeedH_", ",", "QBcut_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ReleaseHold", "@", 
    RowBox[{"ZinstHH", "[", 
     RowBox[{"SeedH", ",", "QBcut", ",", "Qgcut"}], "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zinst", "[", 
   RowBox[{"SeedH_", ",", "QBcut_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{"ReleaseHold", "@", 
   RowBox[{"ZinstH", "[", 
    RowBox[{"SeedH", ",", "QBcut", ",", "Qgcut"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.695604696683179*^9, 3.695604711933517*^9}, {
   3.695604764522154*^9, 3.695604919829556*^9}, {3.695605783739489*^9, 
   3.6956058089566174`*^9}, {3.6956058599641523`*^9, 3.695605870313403*^9}, {
   3.6956059565228653`*^9, 3.6956059588998947`*^9}, {3.6956060057154284`*^9, 
   3.695606011539194*^9}, 3.6956060699897137`*^9, {3.6956089823260307`*^9, 
   3.695609009404262*^9}, 3.695611068710919*^9, {3.695612507774138*^9, 
   3.6956125092458267`*^9}, {3.695660454046275*^9, 3.695660525371955*^9}, {
   3.695660963350418*^9, 3.695660972101815*^9}, {3.695661508660081*^9, 
   3.695661526335734*^9}, {3.6956691172111893`*^9, 3.695669117931435*^9}, {
   3.697575859303294*^9, 3.69757590829101*^9}, 3.6977381287395983`*^9, {
   3.6979809980849657`*^9, 3.697981001007312*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Collections of SCFTs dual to each gauge/6d theory*", "Subsubsection",
 CellChangeTimes->{{3.6956611445323877`*^9, 3.6956611945394487`*^9}, 
   3.697738298210628*^9, 3.697808319688612*^9}],

Cell["\<\
Here we define the set of SCFTs which are glued for each desired 5d gauge/6d \
minimal theory.  The names of Kaehler parameters almost follows those of the \
paper.\
\>", "Text",
 CellChangeTimes->{{3.697575931497026*^9, 3.697575932900031*^9}, {
   3.6977168600412407`*^9, 3.697716927338234*^9}, {3.697716996461073*^9, 
   3.697717004687346*^9}, 3.697717189717346*^9, {3.6977377647114*^9, 
   3.697737795769742*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"5", "d", " ", "pure", " ", "SO8", " ", "gauge", " ", 
    RowBox[{"theory", ".", " ", "Q2"}], " ", "and", " ", "Q3", " ", "are", 
    " ", 
    SubscriptBox["Q", 
     RowBox[{"-", "1"}]], " ", "and", " ", 
    SubscriptBox["Q", 
     RowBox[{"-", "2"}]], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SO8pure", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"5", "d", " ", "SO8"}], " ", "+", " ", 
     RowBox[{"four", " ", "vector", " ", "matters"}]}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SO84F", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P1", ",", "P2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P3", ",", "P4"}], "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"5", "d", " ", "pure", " ", "E6"}], ",", "E7", ",", 
     RowBox[{"E8", " ", "gauge", " ", "theory"}]}], "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E6pure", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q2", ",", "Q1"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q4", ",", "Q5"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E7pure", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q2", ",", "Q1"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q4", ",", "Q5", ",", "Q6"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E8pure", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q2", ",", "Q1"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q4", ",", "Q5", ",", "Q6", ",", "Q7"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{" ", 
     RowBox[{"6", "d", " ", "O", 
      RowBox[{"(", 
       RowBox[{"-", "4"}], ")"}], "theory"}], ")"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Om4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"6", "d", " ", "O", 
     RowBox[{"(", 
      RowBox[{"-", "6"}], ")"}], " ", "theory"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Om6", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q2", ",", "Q1"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q3", ",", "Q4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q5", ",", "Q6"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"6", "d", " ", "O", 
     RowBox[{"(", 
      RowBox[{"-", "8"}], ")"}], " ", "theory"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Om8", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q3", ",", "Q2", ",", "Q1"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q5", ",", "Q6", ",", "Q7"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"6", "d", " ", "O", 
     RowBox[{"(", 
      RowBox[{"-", "12"}], ")"}], " ", "theory"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Om12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q2", ",", "Q1"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", "Q3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}], 
       RowBox[{"ZSCFTH", "[", 
        RowBox[{"#1", ",", "#2", ",", 
         RowBox[{"{", 
          RowBox[{"Q5", ",", "Q6", ",", "Q7", ",", "Q8"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", "#3"}], "]"}]}], "&"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6956611843494387`*^9, 3.695661483543188*^9}, {
  3.6956615547971067`*^9, 3.6956616472767963`*^9}, {3.695661763736795*^9, 
  3.695661767082198*^9}, {3.6956696188244963`*^9, 3.695669633289472*^9}, {
  3.695669782040019*^9, 3.695669782412983*^9}, {3.697716940455453*^9, 
  3.697717031260585*^9}, {3.697717127200135*^9, 3.697717160525827*^9}, {
  3.697718063278701*^9, 3.697718191847459*^9}, {3.6977183699505377`*^9, 
  3.697718460870425*^9}, {3.6977377429092407`*^9, 3.697737757513801*^9}, {
  3.697737805145035*^9, 3.697737808024128*^9}, {3.697802828592581*^9, 
  3.6978028297182903`*^9}, {3.697982805325103*^9, 3.6979828709230833`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Normalized Partition Function", "Subsubsection",
 CellChangeTimes->{{3.697737842822795*^9, 3.6977378496670523`*^9}, {
  3.697803506358062*^9, 3.6978035077664757`*^9}}],

Cell[TextData[{
 "This is the main part of this note book.\nThe instanton partition function \
normalized by the perturbative part in the unrefined limit until the order of \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["QB", "QBcut"], 
    SuperscriptBox["Qg", "Qgcut"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "  is available by Zinst[name,QBcut,Qgcut], where name is defined in the \
previous subsubsection. For those who just jumped to this subsection, We list \
the available choices here:\n\n",
 Cell[BoxData[GridBox[{
    {
     StyleBox["name", "Text"], 
     StyleBox["description", "Text"]},
    {
     StyleBox["SO8pure", "Text"], 
     StyleBox[
      RowBox[{"5", "d", " ", 
       RowBox[{"(", 
        RowBox[{"N", "=", "1"}], ")"}], " ", "pure", " ", "SO", 
       RowBox[{"(", "8", ")"}], " ", "gauge", " ", "theory"}], "Text"]},
    {
     StyleBox["SO84F", "Text"], 
     StyleBox[
      RowBox[{"5", "d", " ", "SO", 
       RowBox[{"(", "8", ")"}], " ", "gauge", " ", "theory", " ", "with", " ",
        "four", " ", "flavors"}], "Text"]},
    {
     StyleBox["E6pure", "Text"], 
     StyleBox[
      RowBox[{"5", "d", " ", "pure", " ", "E6", " ", "gauge", " ", "theory"}],
       "Text"]},
    {
     StyleBox["E7pure", "Text"], 
     StyleBox[
      RowBox[{"5", "d", " ", "pure", " ", "E7", " ", "gauge", " ", "theory"}],
       "Text"]},
    {
     StyleBox["E8pure", "Text"], 
     StyleBox[
      RowBox[{"5", "d", " ", "pure", " ", "E8", " ", "gauge", " ", "theory"}],
       "Text"]},
    {
     StyleBox["Om4", "Text"], 
     StyleBox[
      RowBox[{"6", "d", " ", "O", 
       RowBox[{"(", 
        RowBox[{"-", "4"}], ")"}], " ", "theory"}], "Text"]},
    {
     StyleBox["Om6", "Text"], 
     StyleBox[
      RowBox[{"6", "d", " ", "O", 
       RowBox[{"(", 
        RowBox[{"-", "6"}], ")"}], " ", "theory"}], "Text"]},
    {
     StyleBox["Om8", "Text"], 
     StyleBox[
      RowBox[{"6", "d", " ", "O", 
       RowBox[{"(", 
        RowBox[{"-", "8"}], ")"}], " ", "theory"}], "Text"]},
    {
     StyleBox["Om12", "Text"], 
     StyleBox[
      RowBox[{"6", "d", " ", "O", 
       RowBox[{"(", 
        RowBox[{"-", "12"}], ")"}], "theory"}], "Text"]}
   },
   GridBoxDividers->{
    "Columns" -> {False, {True}, False}, "ColumnsIndexed" -> {}, 
     "Rows" -> {{False}}, "RowsIndexed" -> {}}]]]
}], "Text",
 CellChangeTimes->{{3.6977383730230083`*^9, 3.697738621322811*^9}, 
   3.6977390286953382`*^9, {3.697739058843266*^9, 3.697739132951305*^9}, {
   3.6977391630165453`*^9, 3.697739190943838*^9}, {3.6978012886734333`*^9, 
   3.6978014766964912`*^9}, {3.697803588045637*^9, 3.69780362749615*^9}, {
   3.6978044345441093`*^9, 3.697804434964181*^9}, {3.697982654343207*^9, 
   3.697982655461225*^9}, {3.697982941657333*^9, 3.69798297004916*^9}},
 CellTags->"Partition Function"],

Cell[TextData[{
 "The names of Kaehler parameters almost follows those of the paper.\nFor \
SO(8) gauge theory, what Q2 and Q3 in this notebook means ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"-", "1"}]], " ", "and", " ", 
    SubscriptBox["Q", 
     RowBox[{"-", "2"}]], " ", "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\nFor example, the instanton partition function of 5d pure SO(8) up to the \
order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["QB", "1"], 
    SuperscriptBox["Qg", "1"], " ", "is"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6978015510888023`*^9, 3.6978016533599854`*^9}, {
  3.697801704828908*^9, 3.6978017297170267`*^9}},
 CellTags->"Partition Function"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zinst", "[", 
  RowBox[{"SO8pure", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.6977378669087257`*^9, 3.697737872167498*^9}, {
   3.697737927929879*^9, 3.6977379281687517`*^9}, {3.697737976101756*^9, 
   3.697737977013413*^9}, {3.6977380077956753`*^9, 3.697738008942737*^9}, {
   3.697738153691761*^9, 3.697738156755204*^9}, 3.6978015722569017`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"q", " ", "QB"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], "2"]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q1", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q2", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q3", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "q"], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "q"}]], 
           RowBox[{
            SqrtBox["q"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q1", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q1", 
                    SqrtBox["q"]]}], ")"}], " ", 
                   SuperscriptBox["Q1", "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q1", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q2"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q3"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q1"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q2", 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q2", "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q3"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q2"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q3"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q3", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q3", 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q3", "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q3", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", 
                    "QB"}], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["q", 
                RowBox[{"3", "/", "2"}]], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox["1", 
               SqrtBox["q"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q1"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q2"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q3"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["q"]], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q1"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q2"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q3"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", "QB"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "q"}], ")"}], "2"]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q2", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q3", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", "1"}], ")"}]}]}]}], ")"}], " ", "Qg"}], "+", "1"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.697980189219874*^9, 3.6979807728798847`*^9, 
  3.697981273136091*^9}]
}, Open  ]],

Cell[TextData[{
 "This looks ugly, but simplifying the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["QB", "1"], " ", "gives"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697801748859704*^9, 3.697801801714993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Zinst", "[", 
    RowBox[{"SO8pure", ",", "1", ",", "1"}], "]"}], "-", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.69780183681951*^9, 3.697801843378089*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "q", " ", "QB", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Q1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"Q2", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Q3", "+", "1"}], ")"}], " ", "Qg", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["Q3", "2"]}], "-", 
             RowBox[{"3", " ", "Q3"}], "+", "2"}], ")"}]}], "+", 
          RowBox[{"Q2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Q3", "2"]}]}], "+", 
             RowBox[{"4", " ", "Q3"}], "-", "3"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Q3", "2"]}], "-", 
          RowBox[{"3", " ", "Q3"}], "+", "2"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Q3", "2"], "-", "Q3", "+", "1"}], ")"}]}], "-", 
          RowBox[{"Q2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Q3", "2"], "+", "1"}], ")"}]}], "+", 
          SuperscriptBox["Q3", "2"], "-", "Q3", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Q2", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"Q3", "+", "1"}], ")"}], " ", "Qg"}], "-", "1"}], ")"}]}],
        "-", 
       RowBox[{"Q1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Q3", "3"], "+", "1"}], ")"}], " ", "Qg"}], "+", 
          RowBox[{
           SuperscriptBox["Q2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Q3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"-", "Qg"}], ")"}]}], "+", 
             SuperscriptBox["Q3", "2"], "-", 
             RowBox[{"Q3", " ", "Qg"}], "+", "1"}], ")"}]}], "-", 
          RowBox[{"Q2", " ", "Q3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q3", " ", "Qg"}], "+", "Qg", "+", "4"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Q3", "3"], " ", "Qg"}], "+", 
          SuperscriptBox["Q3", "2"], "+", "Qg", "+", "1"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["Q2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Q3", "3"]}], "-", 
          SuperscriptBox["Q3", "2"], "-", "Q3", "+", "2"}], ")"}], " ", 
        "Qg"}], "-", 
       RowBox[{
        SuperscriptBox["Q2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q3", "3"], " ", "Qg"}], "-", 
          SuperscriptBox["Q3", "2"], "+", "Q3", "+", "Qg", "-", "1"}], 
         ")"}]}], "-", 
       RowBox[{"Q2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q3", "3"], " ", "Qg"}], "+", 
          SuperscriptBox["Q3", "2"], "+", "Qg", "+", "1"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Q3", "3"], " ", "Qg"}], "-", 
       RowBox[{
        SuperscriptBox["Q3", "2"], " ", "Qg"}], "+", 
       SuperscriptBox["Q3", "2"], "-", 
       RowBox[{"Q3", " ", "Qg"}], "-", "Q3", "+", 
       RowBox[{"2", " ", "Qg"}], "+", "1"}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", "1"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Q1", "-", "1"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Q2", "-", "1"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Q3", "-", "1"}], ")"}], "2"]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.697805584289351*^9, 3.697980189337208*^9, 
  3.697980772981737*^9, 3.697981273438609*^9}]
}, Open  ]],

Cell[TextData[{
 "Note that this is proportional to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"q", "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "-", "1"}], ")"}], "2"]}], " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "q"}], ",", " ", 
    RowBox[{"which", " ", "is", " ", 
     RowBox[{"nontrivial", "."}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697801855716793*^9, 3.697801897685378*^9}, {
  3.697802174184806*^9, 3.697802217809519*^9}}],

Cell[TextData[{
 "The instanton partition function of 5d pure E6 up to the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["QB", "1"], 
    SuperscriptBox["Qg", "1"], " ", "is"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697802742946515*^9, 3.6978027753800573`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zinst", "[", 
  RowBox[{"E6pure", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.697802789117444*^9, 3.697802790154333*^9}, {
  3.697802850100206*^9, 3.6978028755892344`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"q", " ", "QB"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], "2"]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q2", "2"], " ", 
        SuperscriptBox["Q1", "4"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q2", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q3", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q4", "2"], " ", 
        SuperscriptBox["Q5", "4"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q5"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q4", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q5"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "q"], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "q"}]], 
           RowBox[{
            SqrtBox["q"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q1", " ", "Q2"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q2"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q3", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q3", 
                    SqrtBox["q"]]}], ")"}], " ", 
                   SuperscriptBox["Q3", "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q3", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q5", " ", "Q4"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q4"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q3"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    SuperscriptBox["Q2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q1", " ", "Q2", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q1", " ", "Q2"}], 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q1", "4"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q1", " ", "Q2", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q2"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    SuperscriptBox["Q2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q1", " ", "Q2", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q2", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q5", " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q1", " ", "Q2"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q2"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q5", " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    SuperscriptBox["Q4", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q4", " ", "Q5", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q4", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q4", " ", "Q5"}], 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q5", "4"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q5"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q4", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q4", " ", "Q5", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    SuperscriptBox["Q4", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q4", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q4", " ", "Q5", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q4", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q5"}], ")"}], "2"]}]]}], ")"}], " ", 
                    "QB"}], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "q"}], ")"}], "2"]], 
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["q", 
                RowBox[{"3", "/", "2"}]], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox["1", 
               SqrtBox["q"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q1", " ", "Q2"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q2"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q3"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q5", " ", "Q4"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q4"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}]}]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["q"]], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q1", " ", "Q2"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q2"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q3"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q5", " ", "Q4"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q4"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", "QB"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "q"}], ")"}], "2"]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q2", "2"], " ", 
               SuperscriptBox["Q1", "4"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q2", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q2"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"Q1", " ", "Q2"}]}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q3", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q4", "2"], " ", 
               SuperscriptBox["Q5", "4"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q5"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q4", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q5"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", "1"}], ")"}]}]}]}], ")"}], " ", "Qg"}], "+", "1"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.697980189450227*^9, 3.6979807730933533`*^9, 
  3.697981273932019*^9}]
}, Open  ]],

Cell[TextData[{
 "The elliptic genus of 6d O(-4) up to the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["QB", "1"], 
    SuperscriptBox["Qg", "1"], " ", "is"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697803108620762*^9, 3.6978031400041933`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zinst", "[", 
  RowBox[{"Om4", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.697803155012693*^9, 3.6978031561069202`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "q", " ", "QB"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], "2"]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q1", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q2", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q3", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"q", " ", 
        SuperscriptBox["Q4", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q4"}], ")"}], "2"]}]], "+", 
      FractionBox["q", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "Q4"}], ")"}], "2"]}]]}], ")"}], " ", "QB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", 
         RowBox[{"3", "/", "2"}]]], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "q"}]], 
           RowBox[{
            SqrtBox["q"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q1", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q1", 
                    SqrtBox["q"]]}], ")"}], " ", 
                   SuperscriptBox["Q1", "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q1", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q2"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q3"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q4"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SqrtBox["q"], " ", "Q1"}], 
                  RowBox[{"1", "-", "q"}]], "+", 
                 FractionBox[
                  SqrtBox["q"], 
                  RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q2", 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q2", "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q2", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q3"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q2"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q3", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q3", 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q3", "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q3", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q3"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SqrtBox["q"], " ", "Q4"}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Q4", " ", 
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["Q4", 
                    SqrtBox["q"]]}], ")"}], " ", 
                    SuperscriptBox["Q4", "2"]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q4"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["q", 
                    RowBox[{"3", "/", "2"}]], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox[
                    RowBox[{"Q4", " ", 
                    SqrtBox["q"]}], 
                    RowBox[{"1", "-", "q"}]], "+", 
                    FractionBox["1", 
                    SqrtBox["q"]]}], ")"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "Q4"}], ")"}], "2"]}]]}], ")"}], " ", 
                    "QB"}], "+", 
                    FractionBox[
                    SqrtBox["q"], 
                    RowBox[{"1", "-", "q"}]]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["q", 
                RowBox[{"3", "/", "2"}]], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox["1", 
               SqrtBox["q"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q1"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q2"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q3"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SqrtBox["q"], " ", "Q4"}], 
               RowBox[{"1", "-", "q"}]], "+", 
              FractionBox[
               SqrtBox["q"], 
               RowBox[{"1", "-", "q"}]]}], ")"}], " ", "QB"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "q"}], ")"}], "2"]]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", "q"], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q1"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q2"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q3"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox["q"], " ", "Q4"}], 
           RowBox[{"1", "-", "q"}]], "+", 
          FractionBox[
           SqrtBox["q"], 
           RowBox[{"1", "-", "q"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "q", " ", "QB"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "q"}], ")"}], "2"]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q1", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q1"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q2", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q2"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q3", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q3"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"q", " ", 
               SuperscriptBox["Q4", "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q4"}], ")"}], "2"]}]], "+", 
             FractionBox["q", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "Q4"}], ")"}], "2"]}]]}], ")"}], " ", 
           "QB"}], "+", "1"}], ")"}]}]}]}], ")"}], " ", "Qg"}], "+", "1"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.697980189668138*^9, 3.6979807732363358`*^9, {3.6979812524709663`*^9, 
   3.697981274675847*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Unnormalized Partition function", "Subsubsection",
 CellChangeTimes->{{3.6978035152001677`*^9, 3.697803520193115*^9}}],

Cell["\<\
Unnormalized parition fucntions are also available by Znek[name,QBcut,Qgcut], \
but this does not contain factors \\mathcal{H}(Q) with charge Q independent \
of Qg.\
\>", "Text",
 CellChangeTimes->{{3.697803522771834*^9, 3.697803550421372*^9}, {
  3.697803929315206*^9, 3.697803963293898*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hilbert Series", "Section",
 CellChangeTimes->{{3.697804109860427*^9, 3.697804114600328*^9}}],

Cell["In this section we implement the Eq (B.16).", "Text",
 CellChangeTimes->{{3.697804402351903*^9, 3.697804414892095*^9}, {
  3.697804447478107*^9, 3.6978044542319202`*^9}, {3.697804944440311*^9, 
  3.697804946671657*^9}, {3.697805269589652*^9, 3.697805271741583*^9}}],

Cell[CellGroupData[{

Cell["Implementation**", "Subsection",
 CellChangeTimes->{{3.6978075821681223`*^9, 3.697807587350316*^9}, {
   3.697807948148551*^9, 3.697807952027277*^9}, 3.6978083946977463`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hvee", "[", "E6", "]"}], "=", "12"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hvee", "[", "D4", "]"}], "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hvee", "[", "E7", "]"}], "=", "18"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hvee", "[", "E8", "]"}], "=", "30"}], ";"}]}], "Input",
 CellChangeTimes->{{3.690054692200285*^9, 3.6900547003079844`*^9}, {
  3.690077000658833*^9, 3.69007705518088*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"APosRoots", "[", "G_", "]"}], ":=", 
  RowBox[{"AlphaBasis", "[", 
   RowBox[{"PositiveRoots", "[", "G", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690049213548818*^9, 3.6900492569186697`*^9}, {
   3.690052258116378*^9, 3.6900522823421907`*^9}, 3.690052360091012*^9, 
   3.690052442274322*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConvList", "[", 
   RowBox[{
    RowBox[{"RootAlpha", "[", "G_", "]"}], "[", "x__", "]"}], "]"}], ":=", 
  RowBox[{"List", "[", "x", "]"}]}]], "Input",
 CellChangeTimes->{{3.690046027308351*^9, 3.6900460657613983`*^9}, 
   3.690052360094429*^9, 3.690052442280171*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fugacities", "[", 
   RowBox[{"D", ",", "4"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"Q1", ",", "Qg", ",", "Q2", ",", "Q3"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fugacities", "[", 
   RowBox[{"E6", ",", "6"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"Q1", ",", "Q2", ",", "Qg", ",", "Q4", ",", "Q5", ",", "Q3"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fugacities", "[", 
   RowBox[{"E7", ",", "7"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
   "Q1", ",", "Q2", ",", "Qg", ",", "Q4", ",", "Q5", ",", "Q6", ",", "Q3"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fugacities", "[", 
   RowBox[{"E8", ",", "8"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
   "Q0", ",", "Q2", ",", "Qg", ",", "Q4", ",", "Q5", ",", "Q6", ",", "Q7", 
    ",", "Q3"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.690046473814703*^9, 3.6900464930338707`*^9}, {
   3.690046530038086*^9, 3.690046544057041*^9}, {3.690049056380816*^9, 
   3.690049185496046*^9}, {3.690049408786969*^9, 3.69004943514771*^9}, {
   3.6900494795974092`*^9, 3.690049483651307*^9}, 3.6900523601001387`*^9, 
   3.6900524422861977`*^9, {3.690055320792449*^9, 3.6900553481043797`*^9}, {
   3.6900712147040462`*^9, 3.690071214964855*^9}, {3.690071398830411*^9, 
   3.690071400099677*^9}, {3.690071459665743*^9, 3.690071460129951*^9}, {
   3.690071601540842*^9, 3.6900716505612*^9}, {3.697808091345985*^9, 
   3.697808122726522*^9}, {3.697808679683301*^9, 3.6978086847046013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PowFug", "[", 
   RowBox[{"G_", ",", "pows_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{"Power", "[", 
     RowBox[{
      RowBox[{"Fugacities", "[", 
       RowBox[{"G", ",", 
        RowBox[{"Length", "@", "pows"}]}], "]"}], ",", "pows"}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6900493154626513`*^9, 3.6900493682147703`*^9}, {
   3.6900494416532307`*^9, 3.690049446708612*^9}, 3.690052360103731*^9, 
   3.690052442291319*^9, {3.690071223899932*^9, 3.690071224075459*^9}, {
   3.690071469476227*^9, 3.6900714750290117`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExpRoot", "[", 
   RowBox[{
    RowBox[{"RootAlpha", "[", "D", "]"}], "[", "x__", "]"}], "]"}], ":=", 
  RowBox[{"PowFug", "[", 
   RowBox[{"D", ",", 
    RowBox[{"List", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpRoot", "[", 
   RowBox[{
    RowBox[{"RootAlpha", "[", "E6", "]"}], "[", "x__", "]"}], "]"}], ":=", 
  RowBox[{"PowFug", "[", 
   RowBox[{"E6", ",", 
    RowBox[{"List", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpRoot", "[", 
   RowBox[{
    RowBox[{"RootAlpha", "[", "E7", "]"}], "[", "x__", "]"}], "]"}], ":=", 
  RowBox[{"PowFug", "[", 
   RowBox[{"E7", ",", 
    RowBox[{"List", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpRoot", "[", 
   RowBox[{
    RowBox[{"RootAlpha", "[", "E8", "]"}], "[", "x__", "]"}], "]"}], ":=", 
  RowBox[{"PowFug", "[", 
   RowBox[{"E8", ",", 
    RowBox[{"List", "[", "x", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpRoot", "[", 
   RowBox[{"\[Gamma]_", ",", "a_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ExpRoot", "[", "\[Gamma]", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q1", "\[Rule]", " ", 
      RowBox[{"Q1", "^", "a"}]}], ",", 
     RowBox[{"Q2", "\[Rule]", " ", 
      RowBox[{"Q2", "^", "a"}]}], ",", 
     RowBox[{"Q3", "\[Rule]", " ", 
      RowBox[{"Q3", "^", "a"}]}], ",", 
     RowBox[{"Q4", "\[Rule]", " ", 
      RowBox[{"Q4", "^", "a"}]}], ",", 
     RowBox[{"Q5", "\[Rule]", " ", 
      RowBox[{"Q5", "^", "a"}]}], ",", 
     RowBox[{"Q6", "\[Rule]", " ", 
      RowBox[{"Q6", "^", "a"}]}], ",", 
     RowBox[{"Q7", "\[Rule]", " ", 
      RowBox[{"Q7", "^", "a"}]}], ",", 
     RowBox[{"Qg", "\[Rule]", " ", 
      SuperscriptBox["Qg", "a"]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.690071295629138*^9, 3.6900713200121326`*^9}, {
  3.6900714153976097`*^9, 3.69007143505396*^9}, {3.690071486185617*^9, 
  3.69007151513203*^9}, {3.6900722950812817`*^9, 3.690072306647121*^9}, {
  3.69007567457225*^9, 3.6900757617421713`*^9}, {3.690075854585314*^9, 
  3.690075925815525*^9}, {3.697919240148637*^9, 3.69791925700003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SProdVee", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{
    RowBox[{"ScalarProduct", "[", 
     RowBox[{
      RowBox[{"OrthogonalBasis", "@", "\[Alpha]"}], ",", 
      RowBox[{"OrthogonalBasis", "@", "\[Beta]"}]}], "]"}], "/", 
    RowBox[{"ScalarProduct", "[", 
     RowBox[{
      RowBox[{"OrthogonalBasis", "@", "\[Alpha]"}], ",", 
      RowBox[{"OrthogonalBasis", "@", "\[Alpha]"}]}], "]"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "v"], ",", "\[Beta]"}], ")"}], ".", " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"This", " ", "is", " ", "equal", " ", "to", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "v"], ",", "\[Beta]"}], ")"}]}], ",", 
          " ", 
          RowBox[{
           RowBox[{"since", " ", "simply"}], "-", 
           RowBox[{"laced", "."}]}]}], ")"}]}], " ", "Orthogonal", " ", 
       "Basis", " ", "is", " ", "needed", " ", "to", " ", "be", " ", 
       "correct"}], ",", " ", 
      RowBox[{"I", " ", 
       RowBox[{"don", "'"}], "t", " ", "know", " ", 
       RowBox[{"why", "."}]}]}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.690051866238036*^9, 3.690051977554451*^9}, 
   3.690052360107086*^9, 3.690052442295558*^9, {3.690054470174209*^9, 
   3.690054518460619*^9}, {3.690060783440735*^9, 3.6900607841529303`*^9}, {
   3.690071943614797*^9, 3.69007196094917*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SelectedRoot", "[", 
   RowBox[{"G_", ",", "\[Gamma]_", ",", "num_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"APosRoots", "[", "G", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SProdVee", "[", 
           RowBox[{"\[Gamma]", ",", "#"}], "]"}], "\[Equal]", " ", "num"}], 
         "&"}]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "tmp", "]"}], "\[NotEqual]", " ", "0"}], " ", 
      ",", "tmp", ",", 
      RowBox[{"{", 
       RowBox[{"AlphaBasis", "[", 
        RowBox[{
         RowBox[{"ZeroRoots", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "]"}], "}"}]}], "]"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "|", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "v"], ",", "\[Alpha]"}], ")"}], "\[Equal]",
       "num"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.690052678071299*^9, 3.690052730387024*^9}, {
  3.690052780136211*^9, 3.69005286619549*^9}, {3.690052898794243*^9, 
  3.6900529702718067`*^9}, {3.690054610320183*^9, 3.6900546422518177`*^9}, {
  3.690063646746687*^9, 3.6900636577269287`*^9}, {3.690063736728971*^9, 
  3.690063745255623*^9}, {3.690072022060965*^9, 3.69007208280908*^9}, {
  3.69007221516572*^9, 3.690072237846019*^9}, {3.690075259231924*^9, 
  3.6900753879888697`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gammaminus", "[", 
    RowBox[{"G_", ",", "\[Gamma]_"}], "]"}], ":=", 
   RowBox[{"AlphaBasis", "[", 
    RowBox[{"Total", "[", 
     RowBox[{"OmegaBasis", "/@", 
      RowBox[{"SelectedRoot", "[", 
       RowBox[{"G", ",", "\[Gamma]", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "]"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"LieART", " ", 
     RowBox[{"doen", "'"}], "t", " ", "add", " ", "RootAlpha"}], ".."}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammaplus", "[", 
   RowBox[{"G_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"AlphaBasis", "[", 
   RowBox[{"Total", "[", 
    RowBox[{"OmegaBasis", "/@", 
     RowBox[{"SelectedRoot", "[", 
      RowBox[{"G", ",", "\[Gamma]", ",", "1"}], "]"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"LieART", " ", 
     RowBox[{"doen", "'"}], "t", " ", "add", " ", "RootAlpha"}], ".."}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.690072093938923*^9, 3.6900721213960323`*^9}, {
  3.6900721735180893`*^9, 3.690072198019418*^9}, {3.690072241671947*^9, 
  3.690072258175373*^9}, {3.6900725656605787`*^9, 3.690072598386018*^9}, {
  3.6900751755516863`*^9, 3.690075185118294*^9}, {3.690078166475581*^9, 
  3.690078174233902*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QgExpandDenomFactor", "[", 
    RowBox[{"Q_", ",", "Qgcut_"}], "]"}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"Q", ",", "Qg"}], "]"}]}], ":=", 
  RowBox[{"1", "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "Q"}], ")"}], "2"]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"QgExpandDenomFactor", "[", 
    RowBox[{"Q_", ",", "Qgcut_"}], "]"}], "/;", 
   RowBox[{"!", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"Q", ",", "Qg"}], "]"}]}]}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Qg", ",", "0", ",", "Qgcut"}], "}"}]}], "]"}], "//", 
     "Normal"}], ")"}], "2"]}]}], "Input",
 CellChangeTimes->{{3.6979739879036207`*^9, 3.697974137018024*^9}, {
   3.6979742325888577`*^9, 3.697974234544417*^9}, 3.6979743375675383`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DenomHS", "[", "G_", "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"ExpRoot", "[", "#", "]"}]}], ")"}], "2"], "&"}], "/@", 
     RowBox[{"APosRoots", "[", "G", "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpandDenomHS", "[", 
   RowBox[{"G_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{"PolynomialCut", "[", 
   RowBox[{
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"QgExpandDenomFactor", "[", 
         RowBox[{"#", ",", "Qgcut"}], "]"}], "&"}], "/@", 
       RowBox[{"ExpRoot", "/@", 
        RowBox[{"APosRoots", "[", "G", "]"}]}]}], ")"}]}], ",", "Qg", ",", 
    "Qgcut"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Numproductant", "[", 
   RowBox[{"G_", ",", "\[Gamma]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ExpRoot", "[", "\[Beta]", "]"}], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"Abs", "[", 
       RowBox[{"SProdVee", "[", 
        RowBox[{"\[Gamma]", ",", "\[Beta]"}], "]"}], "]"}]}], ")"}]], 
   RowBox[{"Sign", "[", 
    RowBox[{
     RowBox[{"SProdVee", "[", 
      RowBox[{"\[Gamma]", ",", "\[Beta]"}], "]"}], "+", "0.1"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Numsummandpre", "[", 
   RowBox[{"G_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Numproductant", "[", 
       RowBox[{"G", ",", "\[Gamma]", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"APosRoots", "[", "G", "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Numsummand", "[", 
   RowBox[{"G_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ExpRoot", "[", 
    RowBox[{"gammaminus", "[", 
     RowBox[{"G", ",", "\[Gamma]"}], "]"}], "]"}], 
   RowBox[{"ExpRoot", "[", "\[Gamma]", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ExpRoot", "[", 
      RowBox[{"\[Gamma]", ",", 
       RowBox[{
        RowBox[{"hvee", "[", "G", "]"}], "-", "2"}]}], "]"}], "+", "1"}], 
    ")"}], 
   RowBox[{"Numsummandpre", "[", 
    RowBox[{"G", ",", "\[Gamma]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumHS", "[", "G_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Numsummand", "[", 
      RowBox[{"G", ",", "#"}], "]"}], "&"}], "/@", " ", 
    RowBox[{"APosRoots", "[", "G", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HS", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "^", "2"}]}], 
   RowBox[{
    RowBox[{"NumHS", "[", "G", "]"}], "/", 
    RowBox[{"DenomHS", "[", "G", "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.6900523257247972`*^9, 3.690052327126895*^9}, 
   3.690052360114863*^9, {3.690052442303035*^9, 3.6900524584047422`*^9}, {
   3.690052493172504*^9, 3.690052493702668*^9}, {3.6900525293752604`*^9, 
   3.690052659435113*^9}, {3.690052736700482*^9, 3.69005273692419*^9}, {
   3.6900550770840597`*^9, 3.690055214209059*^9}, {3.6900722825040617`*^9, 
   3.690072447124597*^9}, {3.6900755012984133`*^9, 3.690075528329379*^9}, {
   3.690075647298727*^9, 3.6900756655658484`*^9}, {3.690075980969531*^9, 
   3.690076158160666*^9}, {3.690076459488895*^9, 3.6900765335247602`*^9}, {
   3.690076614983533*^9, 3.690076647409389*^9}, {3.690076728930303*^9, 
   3.6900767331582527`*^9}, {3.690077224807569*^9, 3.690077225759112*^9}, {
   3.690078048159196*^9, 3.690078050728653*^9}, {3.690080327014881*^9, 
   3.690080336022416*^9}, {3.690080408340735*^9, 3.6900804270456543`*^9}, {
   3.690083463424251*^9, 3.690083465156007*^9}, {3.697810874492461*^9, 
   3.69781089452533*^9}, 3.69791926259846*^9, 3.6979206011328917`*^9, {
   3.6979743311083393`*^9, 3.69797433210181*^9}, {3.697974426404276*^9, 
   3.697974435819501*^9}, {3.697974468078874*^9, 3.697974621582951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSQgExpand", "[", 
   RowBox[{"G_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "^", "2"}]}], 
   RowBox[{"PolynomialCut", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ExpandDenomHS", "[", 
       RowBox[{"G", ",", "Qgcut"}], "]"}], 
      RowBox[{"NumHS", "[", "G", "]"}]}], ",", "Qg", ",", "Qgcut"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6979788963752413`*^9, 3.6979789210938396`*^9}, {
   3.697979972648448*^9, 3.697979994689159*^9}, {3.697981596358942*^9, 
   3.6979815991436977`*^9}, 3.69798175204003*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Usage", "Subsection",
 CellChangeTimes->{{3.697808232232465*^9, 3.6978082358469267`*^9}}],

Cell["\<\
HS[Gauge group] gives Eq (B.16). You can use SO8, E6,E7and E8 as G.
For example, (B.16) for SO8 is \
\>", "Text",
 CellChangeTimes->{{3.697808011056542*^9, 3.697808080188212*^9}, {
   3.697808128782596*^9, 3.697808129598598*^9}, {3.6978084402144547`*^9, 
   3.6978084485204287`*^9}, 3.697809215268448*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HS", "[", "SO8", "]"}]], "Input",
 CellChangeTimes->{{3.697807959677877*^9, 3.6978079702637663`*^9}, {
  3.697808131610177*^9, 3.697808132536364*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Q1", "4"], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q2", "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Q2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q3", "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Q3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Qg"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q2", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q3", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
            SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Qg", "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q1", "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Q1", "2"], " ", "Q2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Q2", "4"], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q3", "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Q3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Qg"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q3", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
            SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Qg", "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q1", "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Q1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q2", "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Q2", "2"], " ", "Q3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Q3", "4"], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Qg"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q2", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
            SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox["Qg", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "Q1"}], ")"}], " ", 
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q2"}], ")"}], " ", 
        SuperscriptBox["Q2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q3"}], ")"}], " ", 
        SuperscriptBox["Q3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Qg", "4"], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Q1", "-", "1"}], ")"}], " ", "Q1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q2"}], ")"}], " ", 
        SuperscriptBox["Q2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q3"}], ")"}], " ", 
        SuperscriptBox["Q3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Qg", "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}],
          "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "Q1"}], ")"}], " ", 
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Q2", "-", "1"}], ")"}], " ", "Q2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q3"}], ")"}], " ", 
        SuperscriptBox["Q3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Qg", "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}],
          "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q2", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Q1", "-", "1"}], ")"}], " ", "Q1", " ", 
        RowBox[{"(", 
         RowBox[{"Q2", "-", "1"}], ")"}], " ", "Q2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q3"}], ")"}], " ", 
        SuperscriptBox["Q3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Qg", "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q3", " ", "Qg"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "Q1"}], ")"}], " ", 
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q2"}], ")"}], " ", 
        SuperscriptBox["Q2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Q3", "-", "1"}], ")"}], " ", "Q3", " ", 
        RowBox[{"(", 
         RowBox[{"Qg", "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}],
          "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q3", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Q1", "-", "1"}], ")"}], " ", "Q1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Q2"}], ")"}], " ", 
        SuperscriptBox["Q2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Q3", "-", "1"}], ")"}], " ", "Q3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Qg", "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q2", " ", "Qg"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q3", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "Q1"}], ")"}], " ", 
        SuperscriptBox["Q1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Q2", "-", "1"}], ")"}], " ", "Q2", " ", 
        RowBox[{"(", 
         RowBox[{"Q3", "-", "1"}], ")"}], " ", "Q3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Qg", "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Q1", " ", "Qg"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q2", "4"], " ", 
           SuperscriptBox["Q3", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Q1", "-", "1"}], ")"}], " ", "Q1", " ", 
        RowBox[{"(", 
         RowBox[{"Q2", "-", "1"}], ")"}], " ", "Q2", " ", 
        RowBox[{"(", 
         RowBox[{"Q3", "-", "1"}], ")"}], " ", "Q3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Qg"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
           SuperscriptBox["Qg", "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "4"], " ", 
           SuperscriptBox["Q3", "4"], " ", 
           SuperscriptBox["Qg", "4"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q1", "-", "1"}], ")"}], "2"], " ", "Q1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q2", "-", "1"}], ")"}], "2"], " ", "Q2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Q3", "-", "1"}], ")"}], "2"], " ", "Q3", " ", 
        RowBox[{"(", 
         RowBox[{"Qg", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}], "-", "1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Q1", "4"], " ", 
           SuperscriptBox["Q2", "4"], " ", 
           SuperscriptBox["Q3", "4"], " ", 
           SuperscriptBox["Qg", "8"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["Qg", "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "Q2"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "Q3"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "Qg"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q1", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q2", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q1", " ", "Q2", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q3", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q1", " ", "Q3", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q2", " ", "Q3", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", "Qg"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Q1", " ", "Q2", " ", "Q3", " ", 
         SuperscriptBox["Qg", "2"]}]}], ")"}], "2"]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.69798019006286*^9, 3.697981285588304*^9}]
}, Open  ]],

Cell["\<\
In the following we need expansion of HS[G] in terms of Qg until very high \
power.
Series[HS[G],{Qg,0,Qgcut}] works for you, but it turns out to be very slow \
with high Qgcut. For E6, the Following function seems faster. (For SO8, \
Series seems to be faster.)\
\>", "Text",
 CellChangeTimes->{{3.697978935922636*^9, 3.697978974155055*^9}, {
  3.6979797212983217`*^9, 3.697979792683136*^9}, {3.697981961253566*^9, 
  3.69798198065853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSQgExpand", "[", 
   RowBox[{"G_", ",", "Qgcut_"}], "]"}], ":=", 
  RowBox[{"PolynomialCut", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ExpandDenomHS", "[", 
      RowBox[{"E6", ",", "Qgcut"}], "]"}], 
     RowBox[{"NumHS", "[", "E6", "]"}]}], ",", "Qg", ",", "Qgcut"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6979799769968224`*^9, 3.697979996887918*^9}}],

Cell[TextData[{
 "Outputs from the above function is not simplified. For example the \
expansion until the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["Qg", "8"], " ", "for", " ", "G"}], "=", 
    RowBox[{"E6", " ", "is"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697979825635736*^9, 3.697979860630582*^9}, {
  3.697979890901774*^9, 3.697979898544492*^9}, {3.697979932159499*^9, 
  3.6979799384749613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSQgExpand", "[", 
  RowBox[{"E6", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.697979863176642*^9, 3.697979886847067*^9}, {
  3.6979799801332808`*^9, 3.6979799987345457`*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   TagBox[
    FrameBox[GridBox[{
       {
        ItemBox[
         TagBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "Q1"}], ")"}], " ", 
                   SuperscriptBox["Q1", "4"], " ", 
                   TemplateBox[{"10"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], " ", 
                   SuperscriptBox["Q2", "4"]}], "+", 
                  TemplateBox[{"33"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["Q1", "3"], " ", 
                   SuperscriptBox["Q2", "3"]}], "+", 
                  TemplateBox[{"56"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )], "+", "4"}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q1"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q2"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, 
                    FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                    RoundingRadius -> 7]& )]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q3"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q4"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Q5"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"Q4", " ", "Q5"}]}], ")"}], "2"]}]], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]], "+", 
              TemplateBox[{"2"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], "+", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, 
                  FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                  RoundingRadius -> 7]& )]]}], ")"}], " ", 
            SuperscriptBox["Qg", "8"]}], "+", 
           TemplateBox[{"4"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
              FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
              FrameStyle -> None, RoundingRadius -> 7]& )]}],
          Short[#, 5]& ],
         BaseStyle->{Deployed -> False},
         StripOnInput->False]},
       {GridBox[{
          {
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], TraditionalForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarCategory",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                TraditionalForm]], DynamicUpdating -> True, StripOnInput -> 
              False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True], "Tooltip"]& ], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm],
                ImageSizeCache->{50., {0., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 109, 25715981738215056612, 5/2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm],
                ImageSizeCache->{56., {0., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 TraditionalForm],
                ImageSizeCache->{56., {0., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 109, 25715981738215056612, 5 2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm],
                ImageSizeCache->{42., {0., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             OutputSizeLimit`Defer, 109, 25715981738215056612, Infinity],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm],
                ImageSizeCache->{74., {0., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 TraditionalForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            ButtonFunction:>FrontEndExecute[{
               FrontEnd`SetOptions[
               FrontEnd`$FrontEnd, 
                FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
               FrontEnd`FrontEndToken["PreferencesDialog"]}],
            Evaluator->None,
            Method->"Preemptive"]}
         },
         AutoDelete->False,
         FrameStyle->GrayLevel[0.85],
         GridBoxDividers->{"Columns" -> {False, {True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{2}}}]}
      },
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxDividers->{
       "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], 
          Offset[1.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Background->RGBColor[0.9657, 0.9753, 0.9802],
     FrameMargins->{{12, 12}, {0, 15}},
     FrameStyle->GrayLevel[0.85],
     RoundingRadius->5,
     StripOnInput->False],
    Deploy,
    DefaultBaseStyle->"Deploy"],
   Out[109]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.697979884838316*^9, 3.697979890648212*^9}, 
   3.6979800023489103`*^9, 3.697980193563347*^9, 3.697981289147402*^9}]
}, Open  ]],

Cell[", which is (nontrivialy) zero:", "Text",
 CellChangeTimes->{{3.6979799031277323`*^9, 3.697979942467719*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PossibleZeroQ", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.697979918711186*^9, 3.6979799212065783`*^9}}],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{3.697979922228376*^9, 3.697980194336853*^9, 
  3.6979812899776087`*^9}]
}, Open  ]],

Cell[TextData[{
 "In fact it vanishes until the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Qg", "11"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697980004803938*^9, 3.697980033072846*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison", "Section",
 CellChangeTimes->{{3.697804388759705*^9, 3.697804391862958*^9}}],

Cell["\<\
Here we compare the result from the trivalent gluing of webs and from the \
Hilbert Series, for 5d pure SO(8) and E6 gauge theory.\
\>", "Text",
 CellChangeTimes->{{3.6979194429020042`*^9, 3.6979194914146967`*^9}, {
  3.69791956278043*^9, 3.697919579675861*^9}, {3.697919662714776*^9, 
  3.697919674733344*^9}}],

Cell[CellGroupData[{

Cell["Pure SO(8)", "Subsection",
 CellChangeTimes->{{3.6979197963127213`*^9, 3.697919810286996*^9}}],

Cell[TextData[{
 "we are going to check up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Qg", "3"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " A reader can crank up the order by changing the following parameter."
}], "Text",
 CellChangeTimes->{{3.697919834417747*^9, 3.697919844536491*^9}, {
   3.697920049115685*^9, 3.697920066741035*^9}, 3.697920262248069*^9, {
   3.6979206861757812`*^9, 3.697920686397293*^9}, 3.697920718407654*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qgcut", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.697919873814971*^9, 3.697919876622094*^9}, {
  3.697920046629019*^9, 3.697920046796588*^9}, {3.697920150637575*^9, 
  3.697920153619651*^9}, {3.6979205059239883`*^9, 3.6979205061883297`*^9}, {
  3.697920615942107*^9, 3.697920637513785*^9}, {3.6979206833529987`*^9, 
  3.6979206835205193`*^9}, {3.69798132885061*^9, 3.697981330905208*^9}, {
  3.697981404669511*^9, 3.6979814048888397`*^9}, {3.697981819770335*^9, 
  3.6979818682919083`*^9}, {3.697981904843589*^9, 3.697981938545907*^9}, {
  3.697982174133819*^9, 3.697982183514642*^9}}],

Cell[CellGroupData[{

Cell["Vertex", "Subsubsection",
 CellChangeTimes->{{3.6979198194643784`*^9, 3.6979198203003607`*^9}}],

Cell[TextData[{
 "Subtracting 1, which is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"the", " ", "order", " ", "of", " ", 
    SuperscriptBox["QB", 
     RowBox[{"0", " "}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697920181052408*^9, 3.697920199501622*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SO8vertex", ":=", 
   RowBox[{
    RowBox[{"Zinst", "[", 
     RowBox[{"SO8pure", ",", "1", ",", "Qgcut"}], "]"}], "-", "1"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.697919827868094*^9, 3.69791983120273*^9}, {
   3.697919914757065*^9, 3.697919943364525*^9}, {3.697920016050919*^9, 
   3.69792004208428*^9}, {3.697920509838849*^9, 3.697920511624289*^9}, 
   3.697920653313614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hilbert Series", "Subsubsection",
 CellChangeTimes->{{3.69792007064839*^9, 3.6979200740315857`*^9}}],

Cell["\<\
Note that we should multiply the instanton fugaicty u, which is identified \
with the Q\[CloseCurlyQuote]s through Eq. (3.27).\
\>", "Text",
 CellChangeTimes->{{3.6979201566554327`*^9, 3.6979202249369183`*^9}, {
  3.697920266341649*^9, 3.697920275391837*^9}, {3.697920349159692*^9, 
  3.697920352426491*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"uSO8", "=", 
   RowBox[{"QB", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Q1", "2"], 
       SuperscriptBox["Q2", "2"], 
       SuperscriptBox["Q3", "2"], 
       SuperscriptBox["Qg", "4"]}], ")"}], 
     RowBox[{"-", "1"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6979203546664333`*^9, 3.697920387028823*^9}, {
  3.697920468339435*^9, 3.697920477517137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SO8Hilb", ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"uSO8", " ", 
       RowBox[{"HS", "[", "SO8", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Qg", ",", "0", ",", "Qgcut"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6979203925274773`*^9, 3.6979205143712997`*^9}, 
   3.697920624921277*^9, 3.697920656342154*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check (will take several minutes w/Qgcut=3 and w/contemporary laptop (as of \
2017).)\
\>", "Subsubsection",
 CellChangeTimes->{{3.697920573916937*^9, 3.697920575643499*^9}, {
  3.69792085248213*^9, 3.697920894298683*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PossibleZeroQ", "[", 
  RowBox[{"SO8vertex", "-", "SO8Hilb"}], "]"}]], "Input",
 CellChangeTimes->{{3.697920576958898*^9, 3.6979206122159767`*^9}, 
   3.697980099307808*^9, {3.697981333137847*^9, 3.6979813380841627`*^9}, {
   3.697981828885355*^9, 3.697981844663764*^9}, 3.6979820022837133`*^9}],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.69792059070315*^9, 3.697920645493889*^9}, 
   3.6979206772490873`*^9, 3.697920838547715*^9, {3.697980100116213*^9, 
   3.6979801098072968`*^9}, {3.697980142249435*^9, 3.6979801503098288`*^9}, 
   3.697980196476508*^9, {3.697981333821848*^9, 3.697981339253496*^9}, {
   3.697981827302829*^9, 3.697981860104184*^9}, {3.697982172458935*^9, 
   3.697982180399867*^9}, 3.697982339486699*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pure E6", "Subsection",
 CellChangeTimes->{{3.6979197963127213`*^9, 3.697919810286996*^9}, {
  3.6979209273183002`*^9, 3.697920928833395*^9}}],

Cell[TextData[{
 "we are going to check up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Qg", "1"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " A reader can crank up the order by changing the following parameter ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["Qg", "0"], " ", "terms", " ", "are", " ", "already", 
      " ", "nontrivial"}], ")"}], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697919834417747*^9, 3.697919844536491*^9}, {
   3.697920049115685*^9, 3.697920066741035*^9}, 3.697920262248069*^9, {
   3.6979206861757812`*^9, 3.697920686397293*^9}, 3.697920718407654*^9, {
   3.697920919307138*^9, 3.6979209213944197`*^9}, {3.697938828779892*^9, 
   3.697938828922193*^9}, {3.697982503355282*^9, 3.697982570292623*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qgcut", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.697919873814971*^9, 3.697919876622094*^9}, {
  3.697920046629019*^9, 3.697920046796588*^9}, {3.697920150637575*^9, 
  3.697920153619651*^9}, {3.6979205059239883`*^9, 3.6979205061883297`*^9}, {
  3.697920615942107*^9, 3.697920637513785*^9}, {3.6979206833529987`*^9, 
  3.6979206835205193`*^9}, {3.69792092503767*^9, 3.697920925169363*^9}, {
  3.697938830674799*^9, 3.697938830785138*^9}, {3.6979823727964163`*^9, 
  3.6979823730823717`*^9}, {3.697982535673402*^9, 3.697982535810721*^9}}],

Cell[CellGroupData[{

Cell["Vertex", "Subsubsection",
 CellChangeTimes->{{3.6979198194643784`*^9, 3.6979198203003607`*^9}}],

Cell[TextData[{
 "Subtracting 1, which is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"the", " ", "order", " ", "of", " ", 
    SuperscriptBox["QB", 
     RowBox[{"0", " "}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697920181052408*^9, 3.697920199501622*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E6vertex", ":=", 
   RowBox[{
    RowBox[{"Zinst", "[", 
     RowBox[{"E6pure", ",", "1", ",", "Qgcut"}], "]"}], "-", "1"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.697919827868094*^9, 3.69791983120273*^9}, {
   3.697919914757065*^9, 3.697919943364525*^9}, {3.697920016050919*^9, 
   3.69792004208428*^9}, {3.697920509838849*^9, 3.697920511624289*^9}, 
   3.697920653313614*^9, {3.697920933676374*^9, 3.697920938125279*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hilbert Series", "Subsubsection",
 CellChangeTimes->{{3.69792007064839*^9, 3.6979200740315857`*^9}}],

Cell["\<\
Note that we should multiply the instanton fugaicty u, which is identified \
with the Q\[CloseCurlyQuote]s through Eq. (3.27). \
\>", "Text",
 CellChangeTimes->{{3.6979201566554327`*^9, 3.6979202249369183`*^9}, {
  3.697920266341649*^9, 3.697920275391837*^9}, {3.697920349159692*^9, 
  3.697920352426491*^9}, {3.6979210308545*^9, 3.697921041212761*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"uE6", "=", 
   RowBox[{"QB", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Q1", "4"], 
       SuperscriptBox["Q2", "8"], 
       SuperscriptBox["Q3", "6"], " ", 
       SuperscriptBox["Q4", "8"], 
       SuperscriptBox["Q5", "4"], " ", 
       SuperscriptBox["Qg", "12"]}], ")"}], 
     RowBox[{"-", "1"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6979203546664333`*^9, 3.697920387028823*^9}, {
  3.697920468339435*^9, 3.697920477517137*^9}, {3.697920966019671*^9, 
  3.697921026685961*^9}}],

Cell["\<\
It is already nontrivial that uE6 HS[E6] has only non-negative powers of Q\
\[CloseCurlyQuote]s.
The Hilbert series up to Qgcut is (we use the tweaked version of the \
expansion for a technical reason)\
\>", "Text",
 CellChangeTimes->{{3.697921045229693*^9, 3.6979210729833612`*^9}, {
  3.6979387864831343`*^9, 3.697938806772709*^9}, {3.697938837629902*^9, 
  3.697938844762697*^9}, {3.697982443217098*^9, 3.697982480291214*^9}}],

Cell[BoxData[
 RowBox[{"E6Hilb", ":=", 
  RowBox[{"uE6", " ", 
   RowBox[{"HSQgExpand", "[", 
    RowBox[{"E6", ",", 
     RowBox[{"12", "+", "Qgcut"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6979210740907907`*^9, 3.697921085962735*^9}, {
  3.697938811808422*^9, 3.697938825257663*^9}, {3.6979704593609247`*^9, 
  3.697970463527011*^9}, {3.697970535907914*^9, 3.697970536376285*^9}, {
  3.6979824071529093`*^9, 3.697982417903701*^9}}],

Cell[TextData[{
 "Computation of E6Hilb takes time because effectively we should expand \
HS[E6] until the order of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Qg", 
     RowBox[{"12", "+", "Qgcut"}]], "."}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.697938850174902*^9, 3.6979389043124933`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check (will take about a minute w/Qgcut=1 and w/contemporary laptop (as of \
2017).)\
\>", "Subsubsection",
 CellChangeTimes->{{3.697920573916937*^9, 3.697920575643499*^9}, {
  3.69792085248213*^9, 3.697920894298683*^9}, {3.69793981369641*^9, 
  3.697939813828863*^9}, {3.697982499550208*^9, 3.697982499816832*^9}, {
  3.697982545840757*^9, 3.6979825460876493`*^9}, {3.697982607954926*^9, 
  3.697982612113364*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PossibleZeroQ", "[", 
  RowBox[{"E6vertex", "-", "E6Hilb"}], "]"}]], "Input",
 CellChangeTimes->{{3.697920576958898*^9, 3.6979206122159767`*^9}, {
   3.697938923178566*^9, 3.6979389488312473`*^9}, 3.6980606275136623`*^9}],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.69792059070315*^9, 3.697920645493889*^9}, 
   3.6979206772490873`*^9, 3.697920838547715*^9, 3.697970315381959*^9, 
   3.697982527017879*^9, 3.697982595641616*^9, 3.698060687311002*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 751},
WindowMargins->{{11, Automatic}, {Automatic, 4}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Partition Function"->{
  Cell[101113, 2783, 2848, 80, 321, "Text",
   CellTags->"Partition Function"],
  Cell[103964, 2865, 841, 23, 104, "Text",
   CellTags->"Partition Function"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Partition Function", 240025, 6627}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 197, 2, 189, "Chapter"],
Cell[758, 24, 122, 1, 54, "Chapter"],
Cell[CellGroupData[{
Cell[905, 29, 311, 6, 54, "Chapter"],
Cell[1219, 37, 1001, 16, 144, "Text"],
Cell[2223, 55, 528, 9, 68, "Text"],
Cell[CellGroupData[{
Cell[2776, 68, 158, 2, 35, "Subsubsection"],
Cell[2937, 72, 412, 9, 49, "Text"],
Cell[3352, 83, 726, 16, 54, "Input"],
Cell[4081, 101, 419, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[4525, 115, 171, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[4721, 123, 283, 5, 20, "Print"],
Cell[5007, 130, 300, 5, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5368, 142, 147, 2, 64, "Section"],
Cell[5518, 146, 240, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[5783, 155, 215, 2, 44, "Subsection"],
Cell[6001, 159, 784, 17, 54, "Input"],
Cell[CellGroupData[{
Cell[6810, 180, 326, 9, 32, "Input"],
Cell[7139, 191, 1836, 60, 70, "Output"]
}, Open  ]],
Cell[8990, 254, 3207, 87, 298, "Input"],
Cell[12200, 343, 565, 15, 75, "Input"],
Cell[12768, 360, 288, 8, 32, "Input"],
Cell[13059, 370, 1822, 47, 222, "Input"],
Cell[14884, 419, 2079, 57, 222, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17000, 481, 221, 5, 61, "Subsection"],
Cell[17224, 488, 506, 10, 68, "Text"],
Cell[CellGroupData[{
Cell[17755, 502, 180, 2, 35, "Subsubsection"],
Cell[17938, 506, 2782, 79, 131, "Input"],
Cell[20723, 587, 831, 24, 57, "Input"],
Cell[21557, 613, 1335, 37, 80, "Input"],
Cell[22895, 652, 1941, 52, 138, "Input"],
Cell[24839, 706, 5482, 156, 432, "Input"],
Cell[30324, 864, 2731, 78, 180, "Input"],
Cell[33058, 944, 790, 18, 75, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[33885, 967, 239, 3, 29, "Subsubsection"],
Cell[34127, 972, 386, 7, 87, "Text"],
Cell[34516, 981, 5172, 115, 348, "Input"],
Cell[39691, 1098, 455, 7, 68, "Text"],
Cell[40149, 1107, 4185, 122, 390, "Input"],
Cell[44337, 1231, 155, 2, 30, "Text"],
Cell[44495, 1235, 1280, 33, 117, "Input"],
Cell[45778, 1270, 266, 6, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[46081, 1281, 128, 2, 29, "Subsubsection"],
Cell[46212, 1285, 1121, 28, 111, "Text"],
Cell[CellGroupData[{
Cell[47358, 1317, 323, 9, 32, "Input"],
Cell[47684, 1328, 12282, 337, 70, "Output"]
}, Open  ]],
Cell[59981, 1668, 564, 19, 30, "Text"],
Cell[CellGroupData[{
Cell[60570, 1691, 387, 11, 32, "Input"],
Cell[60960, 1704, 25386, 671, 70, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[86407, 2382, 225, 3, 36, "Subsection"],
Cell[CellGroupData[{
Cell[86657, 2389, 153, 2, 35, "Subsubsection"],
Cell[86813, 2393, 4250, 111, 436, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[91100, 2509, 193, 2, 29, "Subsubsection"],
Cell[91296, 2513, 426, 8, 68, "Text"],
Cell[91725, 2523, 9175, 251, 894, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[100937, 2779, 173, 2, 29, "Subsubsection"],
Cell[101113, 2783, 2848, 80, 321, "Text",
 CellTags->"Partition Function"],
Cell[103964, 2865, 841, 23, 104, "Text",
 CellTags->"Partition Function"],
Cell[CellGroupData[{
Cell[104830, 2892, 389, 6, 32, "Input"],
Cell[105222, 2900, 15372, 437, 874, "Output"]
}, Open  ]],
Cell[120609, 3340, 281, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[120915, 3352, 226, 6, 32, "Input"],
Cell[121144, 3360, 4329, 124, 70, "Output"]
}, Open  ]],
Cell[125488, 3487, 553, 16, 35, "Text"],
Cell[126044, 3505, 332, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[126401, 3518, 213, 4, 32, "Input"],
Cell[126617, 3524, 24052, 659, 70, "Output"]
}, Open  ]],
Cell[150684, 4186, 316, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[151025, 4199, 161, 3, 32, "Input"],
Cell[151189, 4204, 20844, 586, 1095, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[172082, 4796, 124, 1, 29, "Subsubsection"],
Cell[172209, 4799, 303, 6, 49, "Text"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172573, 4812, 99, 1, 64, "Section"],
Cell[172675, 4815, 271, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[172971, 4822, 180, 2, 44, "Subsection"],
Cell[173154, 4826, 530, 16, 96, "Input"],
Cell[173687, 4844, 333, 7, 32, "Input"],
Cell[174023, 4853, 302, 7, 32, "Input"],
Cell[174328, 4862, 1519, 35, 96, "Input"],
Cell[175850, 4899, 606, 15, 54, "Input"],
Cell[176459, 4916, 2163, 56, 163, "Input"],
Cell[178625, 4974, 1569, 40, 141, "Input"],
Cell[180197, 5016, 1577, 40, 98, "Input"],
Cell[181777, 5058, 1290, 33, 138, "Input"],
Cell[183070, 5093, 979, 30, 76, "Input"],
Cell[184052, 5125, 4070, 104, 329, "Input"],
Cell[188125, 5231, 649, 18, 75, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[188811, 5254, 95, 1, 36, "Subsection"],
Cell[188909, 5257, 315, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[189249, 5267, 174, 3, 32, "Input"],
Cell[189426, 5272, 20054, 568, 992, "Output"]
}, Open  ]],
Cell[209495, 5843, 451, 9, 87, "Text"],
Cell[209949, 5854, 399, 11, 54, "Input"],
Cell[210351, 5867, 494, 13, 51, "Text"],
Cell[CellGroupData[{
Cell[210870, 5884, 206, 4, 32, "Input"],
Cell[211079, 5890, 16937, 385, 146, "Output"]
}, Open  ]],
Cell[228031, 6278, 114, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[228170, 6283, 134, 2, 32, "Input"],
Cell[228307, 6287, 150, 3, 28, "Output"]
}, Open  ]],
Cell[228472, 6293, 266, 8, 32, "Text"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228787, 6307, 95, 1, 64, "Section"],
Cell[228885, 6310, 321, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[229231, 6320, 100, 1, 44, "Subsection"],
Cell[229334, 6323, 474, 11, 51, "Text"],
Cell[229811, 6336, 629, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[230465, 6350, 101, 1, 35, "Subsubsection"],
Cell[230569, 6353, 303, 9, 31, "Text"],
Cell[230875, 6364, 419, 10, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231331, 6379, 106, 1, 35, "Subsubsection"],
Cell[231440, 6382, 318, 6, 49, "Text"],
Cell[231761, 6390, 437, 13, 36, "Input"],
Cell[232201, 6405, 424, 12, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232662, 6422, 232, 5, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[232919, 6431, 319, 5, 32, "Input"],
Cell[233241, 6438, 468, 7, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[233770, 6452, 148, 2, 36, "Subsection"],
Cell[233921, 6456, 862, 21, 55, "Text"],
Cell[234786, 6479, 580, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[235391, 6492, 101, 1, 35, "Subsubsection"],
Cell[235495, 6495, 303, 9, 31, "Text"],
Cell[235801, 6506, 463, 10, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236301, 6521, 106, 1, 35, "Subsubsection"],
Cell[236410, 6524, 363, 6, 49, "Text"],
Cell[236776, 6532, 566, 16, 36, "Input"],
Cell[237345, 6550, 439, 8, 68, "Text"],
Cell[237787, 6560, 440, 9, 32, "Input"],
Cell[238230, 6571, 357, 10, 52, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238624, 6586, 425, 8, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[239074, 6598, 245, 4, 32, "Input"],
Cell[239322, 6604, 266, 4, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


